Post-Minkowskian self-force in the low-velocity limit: scalar field scattering

In this paper we present an approach to compute analytical post-Minkowskian corrections to unbound two-body scattering in the self-force formalism. Our method relies on a further low-velocity (post-Newtonian) expansion of the motion. We present a general strategy valid for gravitational and non-gravitational self-force, and we explicitly demonstrate our approach for a scalar charge scattering off a Schwarzschild black hole. We compare our results with recent calculations in [Barack et al., PRD 108, 024025 (2023)], showing complete agreement where appropriate and fixing undetermined scale factors in their calculation. Our results also extend their results by including in our dissipative sector the contributions from the flux into the black hole horizon.

==> Ancillary/Ancillary_File.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    780168,      19793]
NotebookOptionsPosition[    775950,      19707]
NotebookOutlinePosition[    776342,      19723]
CellTagsIndexPosition[    776299,      19720]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary file", "Title",
 CellChangeTimes->{{3.9246828365084753`*^9, 
  3.924682839558917*^9}},ExpressionUUID->"7b002c03-d89e-433d-9fb9-\
e6e32a131b69"],

Cell[CellGroupData[{

Cell["Notation", "Chapter",
 CellChangeTimes->{{3.9246828459747343`*^9, 
  3.924682847127097*^9}},ExpressionUUID->"f7a316dc-9003-42b4-84d8-\
acd14a78aa71"],

Cell[TextData[{
 "We use the following notation \n1) T = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["vt", "b"], ";"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6c7a49ab-d3a8-40cf-976c-560371657698"],
 "\n2) \[Epsilon] = ",
 Cell[BoxData[
  FormBox[
   FractionBox["M", 
    RowBox[{
     SuperscriptBox["v", "2"], "*", "b"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6c8a72cb-3207-4bc2-ad72-092b23edda70"],
 ";\n3) ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Eta]", "=", 
     FractionBox["1", "c"]}], ";"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e937b473-ca1d-47fe-9a6b-1188319be5d4"]
}], "Text",
 CellChangeTimes->{{3.924682854781061*^9, 
  3.924682925630192*^9}},ExpressionUUID->"bfd513b6-a020-4e47-9cfd-\
daf2a4ad7406"]
}, Closed]],

Cell[CellGroupData[{

Cell["B term field", "Chapter",
 CellChangeTimes->{{3.9237405389556417`*^9, 
  3.9237405534528227`*^9}},ExpressionUUID->"4316bff0-7d26-4e26-a421-\
cab8ae4730bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Btermfield", "=", 
   RowBox[{
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"]}], 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}]]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"759", "+", 
           RowBox[{"3264", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"5376", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"4096", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Eta]", "8"]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], "-", 
           RowBox[{"T", " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"3", " ", "q", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], "-", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "q", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{"47", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"192", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"588", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"384", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], "3", " ", "q", " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"101", "+", 
             RowBox[{"448", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"4096", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{"347", "+", 
             RowBox[{"1536", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"13056", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"8192", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"], "-", 
           RowBox[{"6", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        RowBox[{"q", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"6", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], "3", " ", "q", " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"505", "+", 
             RowBox[{"592", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "287"}], "+", 
             RowBox[{"330", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"896", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"384", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "37"}], "-", 
             RowBox[{"112", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"320", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "869"}], "-", 
             RowBox[{"88", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1663"}], "+", 
             RowBox[{"6536", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"9696", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"3072", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2880", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"32768", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1111"}], "-", 
             RowBox[{"77888", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"19968", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"16384", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1509"}], "-", 
             RowBox[{"98766", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"57856", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"180224", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"65536", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1831", "+", 
             RowBox[{"8128", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"86016", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"11520", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]], 
        RowBox[{"q", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", 
              SuperscriptBox["T", "3"]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "T"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"24", "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"27", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"28", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"77", "+", 
             RowBox[{"129", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "46"}], "+", 
             RowBox[{"97", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "123"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "32782"}], "+", 
             RowBox[{"75899", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"194844", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"138048", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"34560", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "49371"}], "-", 
             RowBox[{"47524", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"27304", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"45056", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"13824", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "720"}], "-", 
             RowBox[{"723", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"9724", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"21312", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"8960", " ", 
              SuperscriptBox["T", "8"]}], "-", 
             RowBox[{"2880", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"2891", "+", 
                RowBox[{"1508", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"448", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"32768", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"270660", "-", 
             RowBox[{"1916177", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"2194816", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"500736", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"32768", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"5", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "437055"}], "+", 
             RowBox[{"118610", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1001472", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"681984", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"131072", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"8080", "+", 
             RowBox[{"489967", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1822976", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2410496", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"786432", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"11520", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "73"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"156419", "-", 
                RowBox[{"567808", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"181248", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"98304", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3840", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "47"}], "+", 
                RowBox[{"186", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2232"}], "+", 
             RowBox[{"3961", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"9280", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"4032", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7419", " ", "T"}], "+", 
             RowBox[{"5642", " ", 
              SuperscriptBox["T", "3"]}], "-", 
             RowBox[{"4288", " ", 
              SuperscriptBox["T", "5"]}], "-", 
             RowBox[{"3456", " ", 
              SuperscriptBox["T", "7"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", 
             RowBox[{"2701", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"5280", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2240", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"2880", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"2623", "+", 
                RowBox[{"2720", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"832", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
             RowBox[{"320", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"12", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"41", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"58", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"20", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "+", 
             RowBox[{"116", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"173", "+", 
             RowBox[{"321", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"228", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "237"}], "+", 
             RowBox[{"427", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1320", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"656", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "905"}], "+", 
             RowBox[{"114", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"704", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"53", "-", 
             RowBox[{"396", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "70541"}], "-", 
             RowBox[{"37522", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"66400", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"43776", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"4441", "-", 
             RowBox[{"32096", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"44464", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"2176", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"9216", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1597", "+", 
             RowBox[{"17428", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"26688", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"10752", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"5760", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14879"}], "+", 
             RowBox[{"36634", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"74112", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"31104", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"960", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"3667", "+", 
                RowBox[{"3678", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"11904", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"7168", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"960", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"6144", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2049091"}], "-", 
             RowBox[{"1917418", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1701648", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2679936", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"884736", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"46133", "-", 
             RowBox[{"349340", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"699280", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"292480", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"110080", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"73728", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "320795"}], "+", 
             RowBox[{"880276", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2241600", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1673472", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"442368", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"2880", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9071"}], "-", 
             RowBox[{"79332", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"23904", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"213760", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"107520", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"1920", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "67"}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1407"}], "-", 
                RowBox[{"42536", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"81984", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"118528", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"35840", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
             RowBox[{"2880", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30"}], "+", 
                RowBox[{"69", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"131072", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"17", "/", "2"}]]}]], "q", " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "54177749"}], "-", 
             RowBox[{"39992282", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"65513856", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"103636480", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"55926784", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"11501568", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3888169", "-", 
             RowBox[{"36423576", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"73918360", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"36623360", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"10260480", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"14188544", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"3538944", " ", 
              SuperscriptBox["T", "12"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1635047"}], "+", 
                RowBox[{"481430", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"2974208", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"7159296", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"10960896", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"3440640", " ", 
                 SuperscriptBox["T", "10"]}]}], ")"}]}], "-", 
             RowBox[{"11520", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "792"}], "+", 
                RowBox[{"2089", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2896", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"960", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5456971"}], "+", 
             RowBox[{"26249862", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"49104896", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"38025216", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"17334272", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"3538944", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"3840", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3243"}], "-", 
                RowBox[{"1274", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2176", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1152", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "122019"}], "-", 
             RowBox[{"4057884", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"17571328", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"24161280", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"11272192", " ", 
              SuperscriptBox["T", "8"]}], "-", 
             RowBox[{"1433600", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"7680", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"543", "-", 
                RowBox[{"128", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"176", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"112", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"1228800", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcTan", "[", "T", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923754857616495*^9, 3.9237548645215883`*^9}, {
   3.923799605962681*^9, 3.92379963235363*^9}, 3.9237996657286*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"571a7c25-9509-4c7f-9b34-46b3413e096c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Regularized Field", "Chapter",
 CellChangeTimes->{{3.923740436776081*^9, 
  3.9237404401620827`*^9}},ExpressionUUID->"bf9f2412-c6be-402a-aa23-\
caa26c2e43c2"],

Cell[CellGroupData[{

Cell["Local term", "Section",
 CellChangeTimes->{{3.923740449225*^9, 
  3.9237404513874817`*^9}},ExpressionUUID->"4b4ac31c-915f-45d5-888a-\
1496d5c29982"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Psilocal", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", "T", " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["\[Eta]", "3"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "6"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["v", "6"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "7"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["T", "3"], " ", 
            SuperscriptBox["v", "7"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"11", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "9"]}], 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"41", " ", "q", " ", 
            SuperscriptBox["T", "3"], " ", 
            SuperscriptBox["v", "9"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", "q", " ", 
            SuperscriptBox["T", "5"], " ", 
            SuperscriptBox["v", "9"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", "7"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"348575189", " ", "q", " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"2509258752", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"159527531", " ", "q", " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"2509258752", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"572167", " ", "q", " ", 
            SuperscriptBox["T", "4"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"2306304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"113587", " ", "q", " ", 
            SuperscriptBox["T", "6"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"408408", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"4566937", " ", "q", " ", 
            SuperscriptBox["T", "8"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"6534528", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"14983", " ", "q", " ", 
            SuperscriptBox["T", "10"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"502656", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"662232533", " ", "q", " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"2509258752", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "-", 
          FractionBox[
           RowBox[{"114583295", " ", "q", " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"39207168", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
          FractionBox[
           RowBox[{"17846483", " ", "q", " ", 
            SuperscriptBox["T", "4"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"1633632", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
          FractionBox[
           RowBox[{"18547769", " ", "q", " ", 
            SuperscriptBox["T", "6"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"1633632", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "-", 
          FractionBox[
           RowBox[{"1899943", " ", "q", " ", 
            SuperscriptBox["T", "8"], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"502656", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", "q", " ", "T", " ", 
             SuperscriptBox["v", "11"]}], 
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]]}], "-", 
          FractionBox[
           RowBox[{"83", " ", "q", " ", 
            SuperscriptBox["T", "3"], " ", 
            SuperscriptBox["v", "11"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"305", " ", "q", " ", 
            SuperscriptBox["T", "5"], " ", 
            SuperscriptBox["v", "11"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"65", " ", "q", " ", 
            SuperscriptBox["T", "7"], " ", 
            SuperscriptBox["v", "11"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"111037", " ", "q", " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"2306304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"535657", " ", "q", " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"1153152", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"751741", " ", "q", " ", 
            SuperscriptBox["T", "4"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"2306304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"150067", " ", "q", " ", 
            SuperscriptBox["T", "6"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"288288", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"4453", " ", "q", " ", 
            SuperscriptBox["T", "8"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"11088", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"4111", " ", "q", " ", 
            SuperscriptBox["T", "10"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"144144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"1264189", " ", "q", " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"2306304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"25771", " ", "q", " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"4576", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"190205", " ", "q", " ", 
            SuperscriptBox["T", "4"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"48048", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"436543", " ", "q", " ", 
            SuperscriptBox["T", "6"], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"144144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"716015", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"2306304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"156955", " ", "q", " ", 
            SuperscriptBox["T", "3"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"329472", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"197165", " ", "q", " ", 
            SuperscriptBox["T", "5"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"192192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"6775", " ", "q", " ", 
            SuperscriptBox["T", "7"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"36036", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"7355", " ", "q", " ", 
            SuperscriptBox["T", "9"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"144144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"716015", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"2306304", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"151225", " ", "q", " ", 
            SuperscriptBox["T", "3"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"192192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"11485", " ", "q", " ", 
            SuperscriptBox["T", "5"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"48048", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"7355", " ", "q", " ", 
            SuperscriptBox["T", "7"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"144144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["\[Eta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "T", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}]]}], "+", 
            RowBox[{"ArcSinh", "[", "T", "]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["T", "2"], " ", 
             RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            SuperscriptBox["v", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{"94", "+", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
           RowBox[{"45", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "T"}], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{"251", "+", 
                 RowBox[{"176", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "62"}], "+", 
                 RowBox[{"107", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"94", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", 
            SuperscriptBox["v", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", " ", 
               RowBox[{"(", 
                RowBox[{"2149", "-", 
                 RowBox[{"401", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "271"}], "+", 
                 RowBox[{"781", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"202", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
           RowBox[{"90", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2100", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], 
           RowBox[{"q", " ", 
            SuperscriptBox["v", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{"201359", "-", 
                 RowBox[{"125432", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"18091", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39143", "-", 
                 RowBox[{"238770", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"23481", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"7306", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"525", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], 
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8367"}], "+", 
                 RowBox[{"2516", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"142", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "393"}], "+", 
                 RowBox[{"2730", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"536", " ", 
                  SuperscriptBox["T", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"315", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], 
           RowBox[{"2", " ", "q", " ", 
            SuperscriptBox["v", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{"3602", "-", 
                 RowBox[{"1595", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"95", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "948"}], "+", 
                 RowBox[{"6447", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"1307", " ", 
                  SuperscriptBox["T", "4"]}], "+", 
                 RowBox[{"118", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2520", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], 
           RowBox[{"q", " ", 
            SuperscriptBox["v", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{"63089", "-", 
                 RowBox[{"219482", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"34949", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"14237", "-", 
                 RowBox[{"96684", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"661", " ", 
                  SuperscriptBox["T", "4"]}], "+", 
                 RowBox[{"5742", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"4410", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "T"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2577506"}], "+", 
                RowBox[{"4328997", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"186156", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"17503", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"365872", "-", 
                RowBox[{"4212185", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2345958", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"184699", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"1466", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"11025", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "8", " ", "q", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"22973", "-", 
                RowBox[{"22371", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"2781", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"38", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3005"}], "+", 
                RowBox[{"32635", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"16230", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"824", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1575", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "222347"}], "+", 
                RowBox[{"241762", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"46994", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"370", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "76766"}], "+", 
                RowBox[{"823819", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"383322", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"32600", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"1072", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"25200", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"1134617", "+", 
                RowBox[{"4673921", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"7959689", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"597007", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "92375"}], "+", 
                RowBox[{"1451611", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"1197267", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"291011", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"31042", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"12600", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"1147749", "-", 
                RowBox[{"3264284", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"458717", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"52510", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"751492", "-", 
                RowBox[{"8978363", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"5064684", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"418645", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"78826", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "4"]}], 
           RowBox[{"792", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23"}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"396", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"34", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"792", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"792", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], 
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["v", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["T", "4"]}], "-", 
              RowBox[{"2", " ", "T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "23"}], "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"34", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"74089", " ", "q", " ", 
               SuperscriptBox["v", "6"]}], "-", 
              RowBox[{"123136", " ", "q", " ", 
               SuperscriptBox["T", "2"], " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"15400", " ", "q", " ", 
               SuperscriptBox["T", "4"], " ", 
               SuperscriptBox["v", "6"]}]}], ")"}]}], 
           RowBox[{"1153152", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "89617"}], " ", "q", " ", "T"}], "+", 
              RowBox[{"41440", " ", "q", " ", 
               SuperscriptBox["T", "3"]}], "+", 
              RowBox[{"31832", " ", "q", " ", 
               SuperscriptBox["T", "5"]}]}], ")"}], " ", 
            SuperscriptBox["v", "6"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"192192", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72821", " ", "q", " ", 
               SuperscriptBox["v", "6"]}], "-", 
              RowBox[{"389502", " ", "q", " ", 
               SuperscriptBox["T", "2"], " ", 
               SuperscriptBox["v", "6"]}], "-", 
              RowBox[{"135672", " ", "q", " ", 
               SuperscriptBox["T", "4"], " ", 
               SuperscriptBox["v", "6"]}], "+", 
              RowBox[{"28976", " ", "q", " ", 
               SuperscriptBox["T", "6"], " ", 
               SuperscriptBox["v", "6"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"1153152", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"640640", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"13087", "-", 
                RowBox[{"5217", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"15720", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2584", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"30", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13751"}], "+", 
                RowBox[{"6560", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"4456", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "53311"}], "+", 
                RowBox[{"292410", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"87528", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"20368", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"63360", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"13769", "-", 
             RowBox[{"2487", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"13656", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2600", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"18", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4219"}], "+", 
                RowBox[{"2080", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"1224", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9301"}], "+", 
                RowBox[{"52542", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"12792", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"3376", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1920", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1109"}], "+", 
                RowBox[{"939", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"5880", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3832", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"30", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "35"}], "+", 
                RowBox[{"416", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"136", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3403"}], "+", 
                RowBox[{"14850", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"11784", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"1744", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2688", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"2579", "+", 
             RowBox[{"723", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1416", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"440", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"2", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4961"}], "+", 
                RowBox[{"2720", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"856", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "983"}], "+", 
                RowBox[{"6282", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"272", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4480", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"11147", "+", 
             RowBox[{"15819", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"6072", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1400", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"6", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "509"}], "-", 
                RowBox[{"1120", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"3064", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3857", "-", 
                RowBox[{"10854", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"23064", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2672", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2509258752", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "6"]}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9541696551"}], " ", "q", " ", "T"}], "+", 
             RowBox[{"42845183424", " ", "q", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"2841159936", " ", "q", " ", 
              SuperscriptBox["T", "5"]}], "-", 
             RowBox[{"6722242048", " ", "q", " ", 
              SuperscriptBox["T", "7"]}], "+", 
             RowBox[{"26961536", " ", "q", " ", 
              SuperscriptBox["T", "9"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"5018517504", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}]], "5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "479059729"}], " ", "q", " ", 
              SuperscriptBox["v", "10"]}], "+", 
             RowBox[{"8666885866", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              SuperscriptBox["v", "10"]}], "-", 
             RowBox[{"5084252416", " ", "q", " ", 
              SuperscriptBox["T", "4"], " ", 
              SuperscriptBox["v", "10"]}], "-", 
             RowBox[{"6254726144", " ", "q", " ", 
              SuperscriptBox["T", "6"], " ", 
              SuperscriptBox["v", "10"]}], "-", 
             RowBox[{"482697856", " ", "q", " ", 
              SuperscriptBox["T", "8"], " ", 
              SuperscriptBox["v", "10"]}], "+", 
             RowBox[{"101133568", " ", "q", " ", 
              SuperscriptBox["T", "10"], " ", 
              SuperscriptBox["v", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"27261399631537689", "-", 
               RowBox[{"2527372218571200", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               RowBox[{"208214732463912384", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"20319848480131200", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"372947314996973056", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"38045077587316800", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"56861643403195904", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"5021120859955200", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"100628679983064704", " ", 
                SuperscriptBox["T", "8"]}], "-", 
               RowBox[{"10176736028659200", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["T", "8"]}], "+", 
               RowBox[{"2177564225760000", " ", "T", " ", 
                RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
               RowBox[{"846094455360000", " ", 
                SuperscriptBox["T", "3"], " ", 
                RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
               RowBox[{"7668034244640000", " ", 
                SuperscriptBox["T", "5"], " ", 
                RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
               RowBox[{"4087528220160000", " ", 
                SuperscriptBox["T", "7"], " ", 
                RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
               RowBox[{"556847343360000", " ", 
                SuperscriptBox["T", "9"], " ", 
                RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2869211919974400", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13230", " ", "T", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{"8020774353", "-", 
                  RowBox[{"3292442688", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"11792158464", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"1244046848", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"15299200", " ", 
                   SuperscriptBox["T", "8"]}]}], ")"}], " ", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
               RowBox[{"6615", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "83922541"}], "+", 
                  RowBox[{"1416478594", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"208647424", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"2181917696", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"312407936", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"4872448", " ", 
                   SuperscriptBox["T", "10"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "45733559627037"}], "+", 
                  RowBox[{"192767917741248", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"252377120830976", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"19631158320640", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"1531752189824", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"330220800", " ", "T", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1909", "-", 
                    RowBox[{"4192", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"424", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                   RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1394852659200", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1600830", " ", "T", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13517687121"}], "+", 
                  RowBox[{"18560528448", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"14387678976", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"180894208", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"10751360", " ", 
                   SuperscriptBox["T", "8"]}]}], ")"}], " ", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
               RowBox[{"4002075", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "97711927"}], "+", 
                  RowBox[{"1904300518", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"1993232128", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"574825472", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"64958848", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"14400256", " ", 
                   SuperscriptBox["T", "10"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"9655227923278901", "-", 
                  RowBox[{"36196454481137344", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"42671022827898368", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"8359488688279040", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"80387015889792", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"52251091200", " ", "T", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"9631", "-", 
                    RowBox[{"22048", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"2296", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                   RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2231609271091200", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1470", " ", "T", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "145038665545"}], "+", 
                  RowBox[{"80552306240", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"235018792704", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"4569406976", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"604418432", " ", 
                   SuperscriptBox["T", "8"]}]}], ")"}], " ", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
               RowBox[{"3675", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "77498623"}], "+", 
                  RowBox[{"97721782", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"3541737728", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"448013312", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"1756894592", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"69042944", " ", 
                   SuperscriptBox["T", "10"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"96609240415693", "-", 
                  RowBox[{"13886533140480", " ", "EulerGamma"}], "-", 
                  RowBox[{"423102001971392", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"20829799710720", " ", "EulerGamma", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"596144504016384", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"87948043223040", " ", "EulerGamma", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"90846825121280", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"57860554752000", " ", "EulerGamma", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"17698712233856", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"4628844380160", " ", "EulerGamma", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"6054048000", " ", "T", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"311", "-", 
                    RowBox[{"608", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"56", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                   RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
                  RowBox[{"13886533140480", " ", 
                   RowBox[{"Log", "[", "2", "]"}]}], "+", 
                  RowBox[{"20829799710720", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   RowBox[{"Log", "[", "2", "]"}]}], "+", 
                  RowBox[{"87948043223040", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   RowBox[{"Log", "[", "2", "]"}]}], "+", 
                  RowBox[{"57860554752000", " ", 
                   SuperscriptBox["T", "6"], " ", 
                   RowBox[{"Log", "[", "2", "]"}]}], "+", 
                  RowBox[{"4628844380160", " ", 
                   SuperscriptBox["T", "8"], " ", 
                   RowBox[{"Log", "[", "2", "]"}]}], "-", 
                  RowBox[{"2314422190080", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1084885401600", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"10321920", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"498589351", "-", 
                RowBox[{"380493248", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"1067227392", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"117111296", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"32831872", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "233327"}], "+", 
                RowBox[{"17629718", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"9897728", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"29914112", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"8756608", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"1037056", " ", 
                 SuperscriptBox["T", "10"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "323071357"}], "+", 
                RowBox[{"166526976", " ", "EulerGamma"}], "+", 
                RowBox[{"2457464000", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"741801984", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2826008064", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"1710686208", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"485716480", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"529858560", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"499933312", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"272498688", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"80640", " ", "T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"43", "-", 
                   RowBox[{"544", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"88", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
                RowBox[{"166526976", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"741801984", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"1710686208", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"529858560", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"272498688", " ", 
                 SuperscriptBox["T", "8"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"15138816", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"71", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"567705600", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3359984881"}], "+", 
                RowBox[{"1769971776", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"5059028736", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"166051328", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"96906624", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{"45417203", "-", 
                RowBox[{"399613502", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"271076608", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"60627968", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"31242112", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"4495616", " ", 
                 SuperscriptBox["T", "10"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"44505752101", "-", 
                RowBox[{"11127029760", " ", "EulerGamma"}], "-", 
                RowBox[{"205554358976", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"16122839040", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"293914115584", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"69714247680", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"41129944576", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"46551859200", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"4443133056", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"4087480320", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "8"]}], "-", 
                RowBox[{"1900800", " ", "T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "847"}], "+", 
                   RowBox[{"736", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
                RowBox[{"11127029760", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"16122839040", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"69714247680", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"46551859200", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"4087480320", " ", 
                 SuperscriptBox["T", "8"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"227082240", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "49"}], "+", 
                   RowBox[{"169", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3876473", " ", "q", " ", "T"}], "-", 
              RowBox[{"2919768", " ", "q", " ", 
               SuperscriptBox["T", "3"]}], "-", 
              RowBox[{"1203600", " ", "q", " ", 
               SuperscriptBox["T", "5"]}], "+", 
              RowBox[{"7376", " ", "q", " ", 
               SuperscriptBox["T", "7"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"768768", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4612608", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"650143", " ", "q", " ", 
               SuperscriptBox["v", "8"]}], "-", 
              RowBox[{"4986296", " ", "q", " ", 
               SuperscriptBox["T", "2"], " ", 
               SuperscriptBox["v", "8"]}], "-", 
              RowBox[{"1688016", " ", "q", " ", 
               SuperscriptBox["T", "4"], " ", 
               SuperscriptBox["v", "8"]}], "+", 
              RowBox[{"688240", " ", "q", " ", 
               SuperscriptBox["T", "6"], " ", 
               SuperscriptBox["v", "8"]}], "+", 
              RowBox[{"90976", " ", "q", " ", 
               SuperscriptBox["T", "8"], " ", 
               SuperscriptBox["v", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"79913433600", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "555977157713"}], "+", 
             RowBox[{"57437780400", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"115367452200", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1584674747664", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"172313341200", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1139114475376", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"114875560800", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"52972920000", " ", "T", " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"90810720000", " ", 
              SuperscriptBox["T", "3"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"22702680000", " ", 
              SuperscriptBox["T", "5"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"15135120000", " ", 
              SuperscriptBox["T", "7"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"26611200", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"450", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"1777031", "+", 
                RowBox[{"386904", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"1720752", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"33200", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
             RowBox[{"225", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "108535"}], "+", 
                RowBox[{"775544", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"772752", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"473968", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"1184", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "318664697"}], "+", 
                RowBox[{"539562600", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"981108816", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"59212144", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"2376000", " ", "T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"761080320", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1782", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"509071", "-", 
                RowBox[{"633192", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"2928", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3760", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"297", " ", 
              RowBox[{"(", 
               RowBox[{"505981", "-", 
                RowBox[{"4140584", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"757488", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"542800", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"60448", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"165648085", "+", 
                RowBox[{"216726840", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"724045008", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"11829712", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"18532800", " ", "T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"7264857600", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13230", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"90625", "-", 
                RowBox[{"2849304", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"1750896", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"5200", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"2205", " ", 
              RowBox[{"(", 
               RowBox[{"1284659", "-", 
                RowBox[{"11884888", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"1600752", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"841904", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"128480", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"13010767927", "-", 
                RowBox[{"6886638360", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"44449069296", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"444122384", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"302702400", " ", "T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"268800", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "921015"}], "-", 
                RowBox[{"224984", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"543536", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"12880", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"28633", "+", 
                RowBox[{"210424", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"497136", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"467312", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"46240", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1998127", "-", 
                RowBox[{"358400", " ", "EulerGamma"}], "-", 
                RowBox[{"2625240", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"7428016", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1075200", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"3019024", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"716800", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"33600", " ", "T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
                RowBox[{"358400", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"1075200", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"716800", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"358400", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["T", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "6"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"53760", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1016457"}], "-", 
                RowBox[{"706856", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"664976", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"190000", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"147431", "-", 
                RowBox[{"713464", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"936528", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"186640", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"54368", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"964055", "-", 
                RowBox[{"358400", " ", "EulerGamma"}], "-", 
                RowBox[{"2145560", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"3992944", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1075200", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"754704", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"716800", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"33600", " ", "T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
                RowBox[{"358400", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"1075200", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"716800", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"358400", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["T", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "6"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", "q", " ", "T", " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"3", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}], " ", 
          SuperscriptBox["v", "6"], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "3"]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "4"]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "119"}], "+", 
            RowBox[{"181", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}], " ", 
          SuperscriptBox["v", "7"], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"68", "-", 
           RowBox[{"333", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "+", 
           RowBox[{"73", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"1441", "-", 
            RowBox[{"9718", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"6481", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          SuperscriptBox["v", "9"], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]]}], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"716", "-", 
           RowBox[{"6001", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"1330", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"487", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"4611", "-", 
           RowBox[{"6052", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"2977", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"126", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcTan", "[", "T", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2400", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"11", "/", "2"}]]}]]}], "q", " ", "T", " ", 
        RowBox[{"(", 
         RowBox[{"1249951", "+", 
          RowBox[{"13993", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"3433187", " ", 
           SuperscriptBox["T", "4"]}], "+", 
          RowBox[{"524371", " ", 
           SuperscriptBox["T", "6"]}], "+", 
          RowBox[{"12160", " ", "EulerGamma", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3200", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4076"}], "+", 
           RowBox[{"182095", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"447999", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"52685", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"21575", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        RowBox[{"240", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"18759", "-", 
           RowBox[{"48649", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"17393", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"6269", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"606", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"13", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"43", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcTan", "[", "T", "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"284", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"436", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]], "]"}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"288", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "4"]}]], 
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"384", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "17"}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "391"}], "+", 
               RowBox[{"1384", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"155", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["v", "8"], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}]}]}], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"32", "-", 
           RowBox[{"245", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "5"]], "-", 
       FractionBox[
        RowBox[{"4", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
       RowBox[{
        RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"96", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], 
           RowBox[{"q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"768", " ", "EulerGamma", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 SuperscriptBox["T", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
              RowBox[{"207", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 SuperscriptBox["T", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "999"}], "+", 
                 RowBox[{"752", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"311", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["\[Epsilon]", "4"]}]}], "+", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["\[Epsilon]", "4"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]]], "-", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["\[Epsilon]", "4"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"7680", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "5"]}]]}], "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15360", " ", "EulerGamma", " ", 
           RowBox[{"(", 
            RowBox[{"19", "-", 
             RowBox[{"221", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"79", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"161", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1703", "-", 
             RowBox[{"8953", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"7160", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"3496", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{"8501", "-", 
             RowBox[{"87417", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"13257", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"42341", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"346", "-", 
           RowBox[{"3711", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"273", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"1015", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
       FractionBox[
        RowBox[{"30", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["T", "2"]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"ArcTan", "[", "T", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"23", "-", 
           RowBox[{"244", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"153", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"236", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"169", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
       RowBox[{
        RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"7680", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "q", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"153600", " ", "EulerGamma", " ", 
              RowBox[{"(", 
               RowBox[{"15", "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"23", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7383"}], "+", 
                RowBox[{"1481", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"9256", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"392", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"84327", "-", 
                RowBox[{"113099", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"83659", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"12967", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           SuperscriptBox["\[Epsilon]", "4"]}], "+", 
          FractionBox[
           RowBox[{"20", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["\[Epsilon]", "4"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]], "-", 
          FractionBox[
           RowBox[{"20", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"25", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["\[Epsilon]", "4"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}], " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["\[Epsilon]", "5"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "3"]}]]}], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"5", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          SuperscriptBox["v", "6"], " ", 
          SuperscriptBox["\[Epsilon]", "5"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "47"}], "+", 
           RowBox[{"61", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "4"]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"23", "-", 
           RowBox[{"191", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"74", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"4", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "5"]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"33", "-", 
           RowBox[{"101", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "5"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"119", "-", 
           RowBox[{"723", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"138", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1783"}], "+", 
           RowBox[{"2263", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"266", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"99", "-", 
           RowBox[{"993", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"272", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"104", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"q", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "133"}], "-", 
            RowBox[{"11624", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"27311", " ", 
             SuperscriptBox["T", "4"]}], "+", 
            RowBox[{"1002", " ", 
             SuperscriptBox["T", "6"]}]}], ")"}], " ", 
          SuperscriptBox["v", "9"], " ", 
          SuperscriptBox["\[Epsilon]", "5"]}], 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "5"]}]]}], "+", 
       FractionBox[
        RowBox[{"q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"41209", "-", 
           RowBox[{"69460", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"25027", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"2482", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{"2509", "-", 
           RowBox[{"30854", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"5189", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"11336", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"504", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"13", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"ArcTan", "[", "T", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "+", 
       RowBox[{
        RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{"14557", "-", 
               RowBox[{"136736", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"57977", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"5150", " ", 
                SuperscriptBox["T", "6"]}]}], ")"}], " ", 
             SuperscriptBox["v", "9"], " ", 
             SuperscriptBox["\[Epsilon]", "5"]}], 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]]}], "+", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "9"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"ArcTan", "[", "T", "]"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"576", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "768"}], " ", "EulerGamma", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"49", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"62", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67"}], "+", 
             RowBox[{"211", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"278", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1553"}], "+", 
             RowBox[{"5006", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"997", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"198", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "5"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"177", "-", 
           RowBox[{"368", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"115", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "6"]], "-", 
       FractionBox[
        RowBox[{"4", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"62", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"62", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       RowBox[{
        RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"288", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "q", " ", "T", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"768", " ", "EulerGamma", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "53"}], "-", 
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"52", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1237"}], "-", 
                RowBox[{"59", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"1178", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11515"}], "+", 
                RowBox[{"10888", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"5123", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           SuperscriptBox["\[Epsilon]", "5"]}], "+", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "53"}], "+", 
              RowBox[{"52", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "53"}], "+", 
              RowBox[{"52", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"192", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"11", "/", "2"}]]}]]}], "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"768", " ", "EulerGamma", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"207", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              RowBox[{"(", 
               RowBox[{"1605", "-", 
                RowBox[{"14814", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"767", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2786", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           SuperscriptBox["\[Epsilon]", "5"]}], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]], "+", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"15360", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"11", "/", "2"}]]}]]}], "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"92160", " ", "EulerGamma", " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"218", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"250", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
          RowBox[{"135", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4027", "-", 
             RowBox[{"20597", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"16280", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"8344", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "43433"}], "+", 
             RowBox[{"518691", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"38469", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"392663", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"6330", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "5"]}], "+", 
       FractionBox[
        RowBox[{"q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"3549", "-", 
           RowBox[{"8587", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"4935", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"727", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"246", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "7"]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"ArcTan", "[", "T", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"53", "-", 
           RowBox[{"719", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"698", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"655", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"802", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]], "+", 
       RowBox[{
        RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"7680", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "q", " ", "T", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30720", " ", "EulerGamma", " ", 
              RowBox[{"(", 
               RowBox[{"497", "-", 
                RowBox[{"668", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"937", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"228", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "62111"}], "+", 
                RowBox[{"23729", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"91096", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"5256", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"521911", "-", 
                RowBox[{"814427", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"664507", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"167831", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           SuperscriptBox["\[Epsilon]", "5"]}], "+", 
          FractionBox[
           RowBox[{"30", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"ArcTan", "[", "T", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"517", "-", 
              RowBox[{"1161", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"212", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "5"]], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"477", "-", 
              RowBox[{"1169", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"244", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "5"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"15360", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}]], "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30720", " ", "EulerGamma", " ", 
              RowBox[{"(", 
               RowBox[{"93", "-", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"397", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"712", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2139", "-", 
                RowBox[{"19629", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"15056", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"8792", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"2080", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "-", 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"166167", "-", 
                RowBox[{"1947837", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"28333", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"910393", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"34322", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           SuperscriptBox["\[Epsilon]", "5"]}], "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"93", "-", 
              RowBox[{"1101", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"704", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"11", "/", "2"}]]], "-", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"93", "-", 
              RowBox[{"1101", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"704", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"11", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "9"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1440", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "6"]}]]}], "q", " ", "T", 
        " ", 
        RowBox[{"(", 
         RowBox[{"3218233", "-", 
          RowBox[{"1805523", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"8858883", " ", 
           SuperscriptBox["T", "4"]}], "+", 
          RowBox[{"970063", " ", 
           SuperscriptBox["T", "6"]}], "+", 
          RowBox[{"148230", " ", 
           SuperscriptBox["T", "8"]}], "+", 
          RowBox[{"36480", " ", "EulerGamma", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"9600", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "5"]}], "-", 
       FractionBox[
        RowBox[{"q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"2834057", "-", 
           RowBox[{"7547311", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"1517703", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"324475", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"109450", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
        RowBox[{"480", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "7"]}]], "+", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15475"}], "+", 
           RowBox[{"242995", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"71705", " ", 
            SuperscriptBox["T", "4"]}], "-", 
           RowBox[{"165559", " ", 
            SuperscriptBox["T", "6"]}], "-", 
           RowBox[{"25760", " ", 
            SuperscriptBox["T", "8"]}], "+", 
           RowBox[{"1816", " ", 
            SuperscriptBox["T", "10"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"15", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{"15", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{"44", "-", 
           RowBox[{"291", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"ArcTan", "[", "T", "]"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"28", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "39"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "q", " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "387"}], "+", 
           RowBox[{"376", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "5"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
       RowBox[{
        RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2400", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"13", "/", "2"}]]}]], "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "465641"}], "+", 
             RowBox[{"410211", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"26120659", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"13035679", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"1690086", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"12160", " ", "EulerGamma", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
             RowBox[{"3200", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "11"], " ", 
           SuperscriptBox["\[Epsilon]", "5"]}], "-", 
          FractionBox[
           RowBox[{"45", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "63"}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"ArcTan", "[", "T", "]"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"284", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"436", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            SuperscriptBox["\[Epsilon]", "5"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
               SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9237405082364893`*^9, 3.92374051052055*^9}, {
  3.9257439743566236`*^9, 3.925743999444072*^9}, {3.925744210834888*^9, 
  3.9257442411406717`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"42b6da46-9f61-4e9d-afee-23e1500b6650"]
}, Closed]],

Cell[CellGroupData[{

Cell["Non-Local term ", "Section",
 CellChangeTimes->{{3.923740449225*^9, 
  3.923740456820779*^9}},ExpressionUUID->"9e49fb33-86a0-4713-acfb-\
5d47ed062c44"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{" ", 
   SubscriptBox["\[Gamma]", "E"]}], 
  TraditionalForm]],ExpressionUUID->"ae533b3f-fa51-4b9e-b43d-e386d9b54ba5"]], \
"Subsection",
 CellChangeTimes->{{3.9237404631541243`*^9, 3.9237404778571463`*^9}, {
  3.92553266796684*^9, 3.925532668060376*^9}, {3.925557403319462*^9, 
  3.925557403617736*^9}, {3.9272018281554823`*^9, 
  3.927201828155559*^9}},ExpressionUUID->"dd290b50-e903-476f-a521-\
bb5c74ed4b99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PsiNL1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        SuperscriptBox["\[Eta]", "6"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "q", " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"61", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["T", "4"]}]}], ")"}], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        SuperscriptBox["\[Eta]", "8"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"76", " ", "q", " ", "T", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "9"]}], 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "q", " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"76", " ", "q", " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "q", " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"19", "-", 
             RowBox[{"240", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"161", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
          RowBox[{"10", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"25", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "4", " ", "q", " ", 
       SuperscriptBox["v", "8"], " ", 
       SuperscriptBox["\[Epsilon]", "5"], " ", 
       SuperscriptBox["\[Eta]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "13"}], "+", 
         RowBox[{"49", " ", 
          SuperscriptBox["T", "2"]}], "+", 
         RowBox[{"62", " ", 
          SuperscriptBox["T", "4"]}], "-", 
         RowBox[{"2", " ", "T", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "53"}], "+", 
            RowBox[{"52", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}], " ", 
          RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"11", "/", "2"}]]], "2", " ", "q", " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["\[Epsilon]", "5"], " ", 
       SuperscriptBox["\[Eta]", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "33"}], "+", 
         RowBox[{"654", " ", 
          SuperscriptBox["T", "2"]}], "-", 
         RowBox[{"63", " ", 
          SuperscriptBox["T", "4"]}], "-", 
         RowBox[{"750", " ", 
          SuperscriptBox["T", "6"]}], "+", 
         RowBox[{"2", " ", "T", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"497", "-", 
            RowBox[{"1165", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"228", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"93", "-", 
            RowBox[{"1101", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"704", " ", 
             SuperscriptBox["T", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["T", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{"EulerGamma", "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923740513304288*^9, 3.923740518267686*^9}, 
   3.925542206744936*^9, {3.9255422809759607`*^9, 3.9255422815677767`*^9}, {
   3.9255574099866333`*^9, 
   3.925557410288456*^9}},ExpressionUUID->"c1aa725f-1405-4d14-8efc-\
50772abe1946"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integral", "Subsection",
 CellChangeTimes->{{3.9237404631541243`*^9, 
  3.923740484440967*^9}},ExpressionUUID->"b1e5e179-e416-4e4e-ad20-\
4c9a2351da2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PsiNL2", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"6", " ", "T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"20", " ", "q", " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"Log", "[", "4", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"169", "-", 
              RowBox[{"1749", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"842", " ", 
               SuperscriptBox["T", "4"]}], "-", 
              RowBox[{"450", " ", "T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], "+", 
              RowBox[{"450", " ", 
               SuperscriptBox["T", "3"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{"137", "-", 
              RowBox[{"1196", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"14", "-", 
              RowBox[{"117", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"49", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"5", " ", "q", " ", 
            SuperscriptBox["T", "2"], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"Log", "[", "4", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{"283", "-", 
              RowBox[{"2464", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"888", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           RowBox[{"30", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["T", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]]}], "]"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"76", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], " ", "T"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["T", "3"]}], "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["T", "2"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"]}], 
           RowBox[{"45", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"38", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"304", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"76", " ", "q", " ", 
            SuperscriptBox["T", "3"], " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"Log", "[", "64", "]"}]}], 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"76", " ", "q", " ", "T", " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"Log", "[", "512", "]"}]}], 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"76", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"38", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "T"}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"420", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}]], "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3920"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"21280", " ", 
              SuperscriptBox["T", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "-", 
             RowBox[{"1120", " ", 
              SuperscriptBox["T", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"324", " ", "\[Pi]", " ", 
              SuperscriptBox["T", "7"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"300", " ", "\[Pi]", " ", 
              SuperscriptBox["T", "9"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["T", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "440"}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"167", " ", "\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["T", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1120", "+", 
                RowBox[{"793", " ", "\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "+", 
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"7280", "+", 
                RowBox[{"840", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"2679", " ", "\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"]}], "+", 
          FractionBox[
           RowBox[{"8", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"2679", "-", 
              RowBox[{"2338", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"793", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox["T", "6"]}], "+", 
              RowBox[{"300", " ", 
               SuperscriptBox["T", "8"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcTan", "[", "T", "]"}]}], 
           RowBox[{"210", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"2679", "-", 
              RowBox[{"2338", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"793", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox["T", "6"]}], "+", 
              RowBox[{"300", " ", 
               SuperscriptBox["T", "8"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcTan", "[", 
             RowBox[{"T", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "]"}]}], 
           RowBox[{"105", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "3"]], "+", 
          RowBox[{
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", "q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "39"}], " ", "T"}], "+", 
                  RowBox[{"38", " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"7", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"]}], 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"7", "/", "2"}]]}]]}], "-", 
             FractionBox[
              RowBox[{"24", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]], "+", 
             FractionBox[
              RowBox[{"20", " ", "q", " ", 
               SuperscriptBox["T", "3"], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", "64", "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"7", "/", "2"}]]}]], "+", 
             FractionBox[
              RowBox[{"8", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], 
               RowBox[{"T", "-", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"76281466060800", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"2412401364172800", " ", 
                SuperscriptBox["T", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"2870090160537600", " ", 
                SuperscriptBox["T", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"57211099545600", " ", 
                SuperscriptBox["T", "6"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"133126863966454", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "9"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"778358922643510", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "11"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"1155873902255660", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "13"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"853593389922420", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "15"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"377086844378475", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "17"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"97543056015405", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "19"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"12354672330000", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "21"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"372314943000", " ", "\[Pi]", " ", 
                SuperscriptBox["T", "23"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["T", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"686533194547200", "+", 
                  RowBox[{"414780471705600", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"414188403411771", " ", "\[Pi]", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "+", 
               RowBox[{"1071", " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"347219558400", "-", 
                  RowBox[{"173609779200", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"839078129101", " ", "\[Pi]", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"684", " ", 
                SuperscriptBox["T", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"83641958400", "+", 
                  RowBox[{"1060918398919", " ", "\[Pi]", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"468", " ", 
                SuperscriptBox["T", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "550106726400"}], "+", 
                  RowBox[{"142620262400", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"1537683534113", " ", "\[Pi]", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4767591628800", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"898652676267171", "-", 
               RowBox[{"414188403411771", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"719635893964884", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"725668184860596", " ", 
                SuperscriptBox["T", "6"]}], "-", 
               RowBox[{"133126863966454", " ", 
                SuperscriptBox["T", "8"]}], "+", 
               RowBox[{"778358922643510", " ", 
                SuperscriptBox["T", "10"]}], "+", 
               RowBox[{"1155873902255660", " ", 
                SuperscriptBox["T", "12"]}], "+", 
               RowBox[{"853593389922420", " ", 
                SuperscriptBox["T", "14"]}], "+", 
               RowBox[{"377086844378475", " ", 
                SuperscriptBox["T", "16"]}], "+", 
               RowBox[{"97543056015405", " ", 
                SuperscriptBox["T", "18"]}], "+", 
               RowBox[{"12354672330000", " ", 
                SuperscriptBox["T", "20"]}], "+", 
               RowBox[{"372314943000", " ", 
                SuperscriptBox["T", "22"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"ArcTan", "[", "T", "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2383795814400", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"784230477175971", "-", 
               RowBox[{"490469869472571", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"681495160934484", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"725668184860596", " ", 
                SuperscriptBox["T", "6"]}], "-", 
               RowBox[{"133126863966454", " ", 
                SuperscriptBox["T", "8"]}], "+", 
               RowBox[{"778358922643510", " ", 
                SuperscriptBox["T", "10"]}], "+", 
               RowBox[{"1155873902255660", " ", 
                SuperscriptBox["T", "12"]}], "+", 
               RowBox[{"853593389922420", " ", 
                SuperscriptBox["T", "14"]}], "+", 
               RowBox[{"377086844378475", " ", 
                SuperscriptBox["T", "16"]}], "+", 
               RowBox[{"97543056015405", " ", 
                SuperscriptBox["T", "18"]}], "+", 
               RowBox[{"12354672330000", " ", 
                SuperscriptBox["T", "20"]}], "+", 
               RowBox[{"372314943000", " ", 
                SuperscriptBox["T", "22"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"ArcTan", "[", 
              RowBox[{"T", "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1191897907200", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"10", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"62", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"20", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"15", "-", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]], "-", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}]}], ")"}]}],
           "+", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"13", "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "3"]], "-", 
          RowBox[{
           FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
           SuperscriptBox["T", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"303", "-", 
             RowBox[{"1113", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"440", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
           SuperscriptBox["T", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"303", "-", 
             RowBox[{"1113", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"440", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
           SuperscriptBox["T", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"303", "-", 
             RowBox[{"1113", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"440", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
           SuperscriptBox["T", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"303", "-", 
             RowBox[{"1113", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"440", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5991"}], " ", "T"}], "+", 
                 RowBox[{"13303", " ", 
                  SuperscriptBox["T", "3"]}], "-", 
                 RowBox[{"1826", " ", 
                  SuperscriptBox["T", "5"]}], "-", 
                 RowBox[{"85", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["T", "2"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                 RowBox[{"65", " ", 
                  SuperscriptBox["T", "4"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"]}], 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], "+", 
             FractionBox[
              RowBox[{"10", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"30", "-", 
                 RowBox[{"49", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]], "-", 
             FractionBox[
              RowBox[{"5", " ", "q", " ", 
               SuperscriptBox["T", "3"], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", "64", "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"7", "/", "2"}]]}]], "-", 
             RowBox[{
              FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"303", "-", 
                RowBox[{"1113", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"440", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"303", "-", 
                RowBox[{"1113", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"440", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"303", "-", 
                RowBox[{"1113", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"440", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["21", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{"303", "-", 
                RowBox[{"1113", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"440", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"20", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"15", "-", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]], "-", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              RowBox[{"(", 
               RowBox[{"167", "-", 
                RowBox[{"2220", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"627", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3014", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}]}], ")"}]}],
           "+", 
          FractionBox[
           RowBox[{"6", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"39", "-", 
              RowBox[{"87", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], 
               RowBox[{"T", "-", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"8640", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "19", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12288"}], "+", 
             RowBox[{"525", " ", "\[Pi]", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "-", 
             RowBox[{"56832", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"128256", " ", 
              SuperscriptBox["T", "3"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "-", 
             RowBox[{"4608", " ", 
              SuperscriptBox["T", "5"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "-", 
             RowBox[{"7875", " ", "\[Pi]", " ", 
              SuperscriptBox["T", "8"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"1400", " ", "\[Pi]", " ", 
              SuperscriptBox["T", "10"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"1400", " ", "\[Pi]", " ", 
              SuperscriptBox["T", "12"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"51456", "-", 
                RowBox[{"2100", " ", "\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4224"}], "+", 
                RowBox[{"875", " ", "\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1152", "+", 
                RowBox[{"4375", " ", "\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "11"]}], "+", 
          FractionBox[
           RowBox[{"76", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["665", "864"], " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
          RowBox[{
           FractionBox["665", "432"], " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "11"], " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{"T", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}]]}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"76", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"76", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "11"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
          RowBox[{
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"76", " ", "q", " ", 
                RowBox[{"(", 
                 RowBox[{"15", "-", 
                  RowBox[{"156", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"76", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"100", " ", "T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"110", " ", 
                   SuperscriptBox["T", "3"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                SuperscriptBox["v", "11"]}], 
               RowBox[{"45", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]}]]}], "+", 
             FractionBox[
              RowBox[{"304", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "11"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], "+", 
             FractionBox[
              RowBox[{"76", " ", "q", " ", 
               SuperscriptBox["v", "11"], " ", 
               RowBox[{"Log", "[", "512", "]"}]}], 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], "+", 
             FractionBox[
              RowBox[{"76", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "11"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], "]"}]}], 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"168", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "560"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
             RowBox[{"\[Pi]", " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6483"}], "-", 
                RowBox[{"110", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8348", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3154", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"1479", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"300", " ", 
                 SuperscriptBox["T", "10"]}]}], ")"}]}], "+", 
             RowBox[{"112", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"26", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"34", " ", "T", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"26", " ", 
                 SuperscriptBox["T", "3"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"]}], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]], "-", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6483"}], "+", 
              RowBox[{"6373", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"1975", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"1179", " ", 
               SuperscriptBox["T", "6"]}], "+", 
              RowBox[{"300", " ", 
               SuperscriptBox["T", "8"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcTan", "[", "T", "]"}]}], 
           RowBox[{"84", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "+", 
          FractionBox[
           RowBox[{"q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6483"}], "+", 
              RowBox[{"6373", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"1975", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"1179", " ", 
               SuperscriptBox["T", "6"]}], "+", 
              RowBox[{"300", " ", 
               SuperscriptBox["T", "8"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"ArcTan", "[", 
             RowBox[{"T", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "]"}]}], 
           RowBox[{"42", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"19", "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"Log", "[", "2", "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]}]], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]]], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"39", "-", 
                 RowBox[{"384", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"176", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"652", " ", "T", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                 RowBox[{"608", " ", 
                  SuperscriptBox["T", "3"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], "-", 
             FractionBox[
              RowBox[{"4", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]], "-", 
             FractionBox[
              RowBox[{"4", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "96"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9027"}], "+", 
             RowBox[{"375", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8750", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "96"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9027"}], "+", 
             RowBox[{"375", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8750", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "24"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "450"}], "+", 
             RowBox[{"709", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"T", "-", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["5", "24"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "450"}], "+", 
             RowBox[{"709", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "T"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "96"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "-", 
             RowBox[{"13805", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8750", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"(", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "96"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "-", 
             RowBox[{"13805", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8750", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "8"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"20", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "8"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
          RowBox[{
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"1680", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]}]], "q", " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1120", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Pi]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"6483", "-", 
                   RowBox[{"49593", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"173", " ", 
                    SuperscriptBox["T", "4"]}], "-", 
                   RowBox[{"2143", " ", 
                    SuperscriptBox["T", "6"]}], "+", 
                   RowBox[{"1008", " ", 
                    SuperscriptBox["T", "8"]}], "+", 
                   RowBox[{"600", " ", 
                    SuperscriptBox["T", "10"]}]}], ")"}]}], "+", 
                RowBox[{"2240", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["T", "4"]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "6"]}], "+", 
                   RowBox[{"163", " ", "T", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                   RowBox[{"222", " ", 
                    SuperscriptBox["T", "3"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "5"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "-", 
                RowBox[{"35", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                  RowBox[{"9", "/", "2"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "-", 
                   RowBox[{"13805", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8750", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"ArcCot", "[", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{"6483", "-", 
                 RowBox[{"49593", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"173", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"2143", " ", 
                  SuperscriptBox["T", "6"]}], "+", 
                 RowBox[{"1008", " ", 
                  SuperscriptBox["T", "8"]}], "+", 
                 RowBox[{"600", " ", 
                  SuperscriptBox["T", "10"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"ArcTan", "[", "T", "]"}]}], 
              RowBox[{"420", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"5040", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "304257"}], "+", 
                RowBox[{"1970097", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"3732208", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"4224922", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"106743", " ", 
                 SuperscriptBox["T", "8"]}], "-", 
                RowBox[{"2118875", " ", 
                 SuperscriptBox["T", "10"]}], "-", 
                RowBox[{"869750", " ", 
                 SuperscriptBox["T", "12"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "271"}], "+", 
                 RowBox[{"254", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "377"}], "+", 
                 RowBox[{"358", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
             FractionBox[
              RowBox[{"100", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"11", "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "T"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
             FractionBox[
              RowBox[{"100", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"11", "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "T"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
             RowBox[{
              FractionBox["25", "504"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "303"}], "-", 
                RowBox[{"150", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"98", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["25", "504"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "303"}], "-", 
                RowBox[{"150", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"98", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", " ", "T", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", "\[Pi]", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"ArcTan", "[", 
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "T"}]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]]], "+", 
          FractionBox[
           RowBox[{"6", " ", "\[Pi]", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"ArcTan", "[", 
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "T"}]}], 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]]], "+", 
          RowBox[{
           FractionBox["1", "141891750"], "q", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "123345500275"}], "+", 
             RowBox[{"2400361145934", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"2987049816135", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"3760509304024", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"1750247158320", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox["T", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"13430822427916675475", "-", 
               RowBox[{"464457035196561079948", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"1451767075671452180547", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"455455349858597659120", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"5423055706248755041750", " ", 
                SuperscriptBox["T", "8"]}], "+", 
               RowBox[{"6360607035872905300440", " ", 
                SuperscriptBox["T", "10"]}], "+", 
               RowBox[{"2104730705715525256442", " ", 
                SuperscriptBox["T", "12"]}], "-", 
               RowBox[{"590850066802573907632", " ", 
                SuperscriptBox["T", "14"]}], "-", 
               RowBox[{"330952879778136665265", " ", 
                SuperscriptBox["T", "16"]}], "+", 
               RowBox[{"27395847204814588500", " ", 
                SuperscriptBox["T", "18"]}], "+", 
               RowBox[{"3297710496661205625", " ", 
                SuperscriptBox["T", "20"]}], "-", 
               RowBox[{"356150652821964000", " ", 
                SuperscriptBox["T", "22"]}], "-", 
               RowBox[{"113157376004673000", " ", 
                SuperscriptBox["T", "24"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"ArcTan", "[", 
              RowBox[{"T", "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"34541201350656000", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"45", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}]], "2", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"3197", "+", 
             RowBox[{"11798", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"972", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"1600", " ", 
              SqrtBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "2"]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9324"}], "+", 
                RowBox[{"3425", " ", 
                 SqrtBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"26277", "+", 
                RowBox[{"15175", " ", 
                 SqrtBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"349", "-", 
              RowBox[{"4198", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"2857", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"54", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], "]"}]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           RowBox[{"ArcTan", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"12", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"ArcTan", "[", 
                FractionBox[
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "T"}]}], 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]], "+", 
             FractionBox[
              RowBox[{"12", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"ArcTan", "[", 
                FractionBox[
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "T"}]}], 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "47400931969068513"}], " ", "T"}], "+", 
                  RowBox[{"10080211958238788", " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"40395949179463567", " ", 
                   SuperscriptBox["T", "5"]}], "+", 
                  RowBox[{"32940334625725872", " ", 
                   SuperscriptBox["T", "7"]}], "+", 
                  RowBox[{"251025189645645230", " ", 
                   SuperscriptBox["T", "9"]}], "+", 
                  RowBox[{"472410675804549944", " ", 
                   SuperscriptBox["T", "11"]}], "+", 
                  RowBox[{"518590301175589986", " ", 
                   SuperscriptBox["T", "13"]}], "+", 
                  RowBox[{"377125842404657808", " ", 
                   SuperscriptBox["T", "15"]}], "+", 
                  RowBox[{"181173072056827851", " ", 
                   SuperscriptBox["T", "17"]}], "+", 
                  RowBox[{"52182566104408740", " ", 
                   SuperscriptBox["T", "19"]}], "+", 
                  RowBox[{"6281353326973725", " ", 
                   SuperscriptBox["T", "21"]}], "-", 
                  RowBox[{"678382195851360", " ", 
                   SuperscriptBox["T", "23"]}], "-", 
                  RowBox[{"215537859056520", " ", 
                   SuperscriptBox["T", "25"]}], "-", 
                  RowBox[{"2105368463278080", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"1052684231639040", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"1052684231639040", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"6316105389834240", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SuperscriptBox["T", "3"]}], ")"}], " ", 
                   RowBox[{"ArcTanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "T"}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}]}], ")"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"131585528954880", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"7", "/", "2"}]]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"24", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]], "-", 
             FractionBox[
              RowBox[{"24", " ", "q", " ", "T", " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"], "-", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                 RowBox[{"T", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                   RowBox[{"3", "/", "2"}]]}]], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"11", "/", "2"}]]}]], "2", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"465", "-", 
                RowBox[{"5505", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"3520", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"132", " ", "T", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"424", " ", 
                 SuperscriptBox["T", "3"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["T", "5"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"280", " ", 
                 SuperscriptBox["T", "7"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["T", "9"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"]}], "+", 
             RowBox[{
              FractionBox["7", "20"], " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6059", "-", 
                RowBox[{"27410", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"8569", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"36036", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"480", "+", 
                RowBox[{"3766", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"20041", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"15169", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"480", "+", 
                RowBox[{"3766", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"20041", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"15169", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["7", "40"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7135", "-", 
                RowBox[{"33136", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"4235", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"36036", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["7", "40"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7135", "-", 
                RowBox[{"33136", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"4235", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"36036", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "7680"], "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10573749"}], "-", 
             RowBox[{"4038519", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"21899024", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"16849350", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"972972", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "7680"], "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10573749"}], "-", 
             RowBox[{"4038519", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"21899024", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"16849350", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"972972", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8492864384946963"}], "-", 
               RowBox[{"172178412245589855", " ", "\[ImaginaryI]", " ", "T"}],
                "+", 
               RowBox[{"1000839148073147852", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"3608872810463156740", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "3"]}], "-", 
               RowBox[{"8866883987743595590", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"17423439592095426918", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "5"]}], "+", 
               RowBox[{"22077549823541766162", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"7778668169947881682", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "7"]}], "+", 
               RowBox[{"21634018107831787868", " ", 
                SuperscriptBox["T", "8"]}], "+", 
               RowBox[{"43431587975953633540", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "9"]}], "-", 
               RowBox[{"44657180180725529886", " ", 
                SuperscriptBox["T", "10"]}], "-", 
               RowBox[{"22125993248606834958", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "11"]}], "-", 
               RowBox[{"11810254779426076050", " ", 
                SuperscriptBox["T", "12"]}], "-", 
               RowBox[{"29263326347879810802", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "13"]}], "+", 
               RowBox[{"23939819570547579270", " ", 
                SuperscriptBox["T", "14"]}], "+", 
               RowBox[{"11141168230509193734", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "15"]}], "-", 
               RowBox[{"541101115547251545", " ", 
                SuperscriptBox["T", "16"]}], "+", 
               RowBox[{"3814357981852864875", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "17"]}], "-", 
               RowBox[{"2457287860053908310", " ", 
                SuperscriptBox["T", "18"]}], "-", 
               RowBox[{"497869908266766750", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "19"]}], "+", 
               RowBox[{"3864018253953000", " ", 
                SuperscriptBox["T", "20"]}], "+", 
               RowBox[{"608584329604680", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "21"]}], "+", 
               RowBox[{"102637075741200", " ", 
                SuperscriptBox["T", "22"]}], "+", 
               RowBox[{"20527415148240", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "23"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"29241228656640", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], "+", "T"}], ")"}], "5"]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8492864384946963"}], "+", 
               RowBox[{"172178412245589855", " ", "\[ImaginaryI]", " ", "T"}],
                "+", 
               RowBox[{"1000839148073147852", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"3608872810463156740", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "3"]}], "-", 
               RowBox[{"8866883987743595590", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"17423439592095426918", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "5"]}], "+", 
               RowBox[{"22077549823541766162", " ", 
                SuperscriptBox["T", "6"]}], "-", 
               RowBox[{"7778668169947881682", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "7"]}], "+", 
               RowBox[{"21634018107831787868", " ", 
                SuperscriptBox["T", "8"]}], "-", 
               RowBox[{"43431587975953633540", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "9"]}], "-", 
               RowBox[{"44657180180725529886", " ", 
                SuperscriptBox["T", "10"]}], "+", 
               RowBox[{"22125993248606834958", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "11"]}], "-", 
               RowBox[{"11810254779426076050", " ", 
                SuperscriptBox["T", "12"]}], "+", 
               RowBox[{"29263326347879810802", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "13"]}], "+", 
               RowBox[{"23939819570547579270", " ", 
                SuperscriptBox["T", "14"]}], "-", 
               RowBox[{"11141168230509193734", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "15"]}], "-", 
               RowBox[{"541101115547251545", " ", 
                SuperscriptBox["T", "16"]}], "-", 
               RowBox[{"3814357981852864875", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "17"]}], "-", 
               RowBox[{"2457287860053908310", " ", 
                SuperscriptBox["T", "18"]}], "+", 
               RowBox[{"497869908266766750", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "19"]}], "+", 
               RowBox[{"3864018253953000", " ", 
                SuperscriptBox["T", "20"]}], "-", 
               RowBox[{"608584329604680", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "21"]}], "+", 
               RowBox[{"102637075741200", " ", 
                SuperscriptBox["T", "22"]}], "-", 
               RowBox[{"20527415148240", " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["T", "23"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"29241228656640", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[ImaginaryI]", "+", "T"}], ")"}], "5"]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["1", "111546435"], "4", " ", "q", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "48412474605"}], "-", 
             RowBox[{"100961733312", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"277135220736", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"372907223040", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"221657948160", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"27807768576", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"121338068992", " ", 
              SuperscriptBox["T", "12"]}], "+", 
             RowBox[{"67796729856", " ", 
              SuperscriptBox["T", "14"]}], "+", 
             RowBox[{"13683916800", " ", 
              SuperscriptBox["T", "16"]}], "+", 
             RowBox[{"346030080", " ", 
              SuperscriptBox["T", "18"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"6", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}]]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]]], "+", 
          FractionBox[
           RowBox[{"6", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}]]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]]], "-", 
          FractionBox[
           RowBox[{"6", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}]]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]]], "+", 
          FractionBox[
           RowBox[{"6", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "T"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"ArcTan", "[", "T", "]"}]}]]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"5", "/", "2"}]]], "-", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"1109", "-", 
              RowBox[{"2065", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"186", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"ArcSinh", "[", "T", "]"}]], 
               RowBox[{"T", "-", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "5"]], "+", 
          RowBox[{
           FractionBox["7", "384"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"52323", "-", 
             RowBox[{"118181", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"198370", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"160515", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"142560", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"T", "-", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1280", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "3", " ", 
           "\[ImaginaryI]", " ", "q", " ", 
           SuperscriptBox["T", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7660653"}], "-", 
             RowBox[{"4621617", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"879879", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"11616891", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"19910891", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"15661997", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"6418083", " ", 
              SuperscriptBox["T", "12"]}], "+", 
             RowBox[{"1206345", " ", 
              SuperscriptBox["T", "14"]}], "+", 
             RowBox[{"54054", " ", 
              SuperscriptBox["T", "16"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "T"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"1280", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "3", " ", 
           "\[ImaginaryI]", " ", "q", " ", 
           SuperscriptBox["T", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7660653"}], "-", 
             RowBox[{"4621617", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"879879", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"11616891", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"19910891", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"15661997", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"6418083", " ", 
              SuperscriptBox["T", "12"]}], "+", 
             RowBox[{"1206345", " ", 
              SuperscriptBox["T", "14"]}], "+", 
             RowBox[{"54054", " ", 
              SuperscriptBox["T", "16"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "T"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "384"], " ", "\[ImaginaryI]", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"52323", "-", 
             RowBox[{"118181", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"198370", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"160515", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"142560", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "T"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3784603944094995"}], "+", 
               RowBox[{"740677487744447407", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"1075215785162403885", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"7623103031751027387", " ", 
                SuperscriptBox["T", "6"]}], "-", 
               RowBox[{"26922499008408108700", " ", 
                SuperscriptBox["T", "8"]}], "-", 
               RowBox[{"28233407504911891170", " ", 
                SuperscriptBox["T", "10"]}], "+", 
               RowBox[{"6970449236146277322", " ", 
                SuperscriptBox["T", "12"]}], "+", 
               RowBox[{"38239224238883606650", " ", 
                SuperscriptBox["T", "14"]}], "+", 
               RowBox[{"27688055313620054037", " ", 
                SuperscriptBox["T", "16"]}], "+", 
               RowBox[{"1125593047420522923", " ", 
                SuperscriptBox["T", "18"]}], "-", 
               RowBox[{"7620524088296510391", " ", 
                SuperscriptBox["T", "20"]}], "-", 
               RowBox[{"3528876859564774575", " ", 
                SuperscriptBox["T", "22"]}], "-", 
               RowBox[{"485559393974719350", " ", 
                SuperscriptBox["T", "24"]}], "+", 
               RowBox[{"916495556828280", " ", 
                SuperscriptBox["T", "26"]}], "+", 
               RowBox[{"20527415148240", " ", 
                SuperscriptBox["T", "28"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"29241228656640", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3784603944094995"}], "+", 
               RowBox[{"740677487744447407", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"1075215785162403885", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"7623103031751027387", " ", 
                SuperscriptBox["T", "6"]}], "-", 
               RowBox[{"26922499008408108700", " ", 
                SuperscriptBox["T", "8"]}], "-", 
               RowBox[{"28233407504911891170", " ", 
                SuperscriptBox["T", "10"]}], "+", 
               RowBox[{"6970449236146277322", " ", 
                SuperscriptBox["T", "12"]}], "+", 
               RowBox[{"38239224238883606650", " ", 
                SuperscriptBox["T", "14"]}], "+", 
               RowBox[{"27688055313620054037", " ", 
                SuperscriptBox["T", "16"]}], "+", 
               RowBox[{"1125593047420522923", " ", 
                SuperscriptBox["T", "18"]}], "-", 
               RowBox[{"7620524088296510391", " ", 
                SuperscriptBox["T", "20"]}], "-", 
               RowBox[{"3528876859564774575", " ", 
                SuperscriptBox["T", "22"]}], "-", 
               RowBox[{"485559393974719350", " ", 
                SuperscriptBox["T", "24"]}], "+", 
               RowBox[{"916495556828280", " ", 
                SuperscriptBox["T", "26"]}], "+", 
               RowBox[{"20527415148240", " ", 
                SuperscriptBox["T", "28"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"29241228656640", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"1673196525", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"11", "/", "2"}]]}]], "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "745420206531"}], "+", 
                RowBox[{"2390016225597", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"3370844028552", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"4316222374464", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"1644640637640", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"575579604600", " ", 
                 SuperscriptBox["T", "10"]}], "+", 
                RowBox[{"80313433200", " ", 
                 SuperscriptBox["T", "12"]}], "-", 
                RowBox[{"16090310550660", " ", "T", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"36684100212040", " ", 
                 SuperscriptBox["T", "3"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"38500126291912", " ", 
                 SuperscriptBox["T", "5"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"208314310752480", " ", 
                 SuperscriptBox["T", "7"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"591168288711920", " ", 
                 SuperscriptBox["T", "9"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"952585912030640", " ", 
                 SuperscriptBox["T", "11"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"903839437944960", " ", 
                 SuperscriptBox["T", "13"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"440244822971392", " ", 
                 SuperscriptBox["T", "15"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"35990909166080", " ", 
                 SuperscriptBox["T", "17"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"224915931955200", " ", 
                 SuperscriptBox["T", "19"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"174124167659520", " ", 
                 SuperscriptBox["T", "21"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"72074542448640", " ", 
                 SuperscriptBox["T", "23"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"16761193758720", " ", 
                 SuperscriptBox["T", "25"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"1849688064000", " ", 
                 SuperscriptBox["T", "27"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"41523609600", " ", 
                 SuperscriptBox["T", "29"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"]}], "+", 
             RowBox[{
              FractionBox["1", "20"], " ", "q", " ", "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7325"}], "+", 
                RowBox[{"116400", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"81963", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"258632", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"102960", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"93", "-", 
                 RowBox[{"1101", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["T", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", "2", "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"11", "/", "2"}]]], "+", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"320", "+", 
                 RowBox[{"2281", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"5670", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"4711", " ", 
                  SuperscriptBox["T", "6"]}], "+", 
                 RowBox[{"3080", " ", 
                  SuperscriptBox["T", "8"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], 
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"320", "+", 
                 RowBox[{"2281", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"5670", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"4711", " ", 
                  SuperscriptBox["T", "6"]}], "+", 
                 RowBox[{"3080", " ", 
                  SuperscriptBox["T", "8"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], 
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"93", "-", 
                 RowBox[{"1101", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["T", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"11", "/", "2"}]]], "-", 
             RowBox[{
              FractionBox["1", "40"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7325"}], "+", 
                RowBox[{"141852", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"175455", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"221672", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"102960", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "40"], " ", "\[ImaginaryI]", " ", "q", " ", 
              "T", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7325"}], "+", 
                RowBox[{"141852", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"175455", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"221672", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"102960", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"480", "+", 
                RowBox[{"3766", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"20041", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"15169", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"480", "+", 
                RowBox[{"3766", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"20041", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"15169", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"538", "-", 
                RowBox[{"2863", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2167", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["7", "20"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"538", "-", 
                RowBox[{"2863", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2167", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]], "4", " ", "q", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "719"}], " ", "T"}], "+", 
             RowBox[{"877", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"126", " ", 
              SuperscriptBox["T", "5"]}], "-", 
             RowBox[{"48", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["T", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["T", "4"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"T", "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], 
              RowBox[{"T", "-", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"111546435", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "2", " ", "q", 
           " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"29557161645", "-", 
             RowBox[{"916391600949", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"2514066744222", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"6504650811780", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"12218451953730", " ", 
              SuperscriptBox["T", "8"]}], "-", 
             RowBox[{"16268255102298", " ", 
              SuperscriptBox["T", "10"]}], "-", 
             RowBox[{"14343825274240", " ", 
              SuperscriptBox["T", "12"]}], "-", 
             RowBox[{"6811372113920", " ", 
              SuperscriptBox["T", "14"]}], "+", 
             RowBox[{"725857955840", " ", 
              SuperscriptBox["T", "16"]}], "+", 
             RowBox[{"3754988994560", " ", 
              SuperscriptBox["T", "18"]}], "+", 
             RowBox[{"2902069460992", " ", 
              SuperscriptBox["T", "20"]}], "+", 
             RowBox[{"1201242374144", " ", 
              SuperscriptBox["T", "22"]}], "+", 
             RowBox[{"279353229312", " ", 
              SuperscriptBox["T", "24"]}], "+", 
             RowBox[{"30828134400", " ", 
              SuperscriptBox["T", "26"]}], "+", 
             RowBox[{"692060160", " ", 
              SuperscriptBox["T", "28"]}]}], ")"}], " ", 
           SuperscriptBox["v", "10"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"2", " ", "T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "719"}], "+", 
              RowBox[{"877", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"126", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"2", " ", "T", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"11", "/", "2"}]]], "+", 
          FractionBox[
           RowBox[{"10", " ", "q", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
          RowBox[{
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"123", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["T", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"11", "/", "2"}]]], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Pi]", " ", "q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "757122063102381060"}], "+", 
                  RowBox[{"35920056459652136425", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"22801148808544719864", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"403076438136119049321", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"652006500394447758880", " ", 
                   SuperscriptBox["T", "8"]}], "-", 
                  RowBox[{"55489311336458879550", " ", 
                   SuperscriptBox["T", "10"]}], "+", 
                  RowBox[{"670584705022974953760", " ", 
                   SuperscriptBox["T", "12"]}], "+", 
                  RowBox[{"576726855723164022766", " ", 
                   SuperscriptBox["T", "14"]}], "+", 
                  RowBox[{"155554961645522386764", " ", 
                   SuperscriptBox["T", "16"]}], "+", 
                  RowBox[{"6544496914191618525", " ", 
                   SuperscriptBox["T", "18"]}], "+", 
                  RowBox[{"3125712041045451000", " ", 
                   SuperscriptBox["T", "20"]}], "+", 
                  RowBox[{"808510855277428875", " ", 
                   SuperscriptBox["T", "22"]}], "+", 
                  RowBox[{"97332414632739000", " ", 
                   SuperscriptBox["T", "24"]}], "+", 
                  RowBox[{"2309334204177000", " ", 
                   SuperscriptBox["T", "26"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"19737829343232000", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], "4"]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"75", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"11", "/", "2"}]]}]], "2", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8495"}], "+", 
                RowBox[{"65357", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"46165", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"25935", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"3800", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"2560", " ", 
                 SuperscriptBox["T", "10"]}], "+", 
                RowBox[{"512", " ", 
                 SuperscriptBox["T", "12"]}], "-", 
                RowBox[{"71381", " ", "T", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"498405", " ", 
                 SuperscriptBox["T", "3"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"581758", " ", 
                 SuperscriptBox["T", "5"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"891364", " ", 
                 SuperscriptBox["T", "7"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"618304", " ", 
                 SuperscriptBox["T", "9"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"216812", " ", 
                 SuperscriptBox["T", "11"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"31500", " ", 
                 SuperscriptBox["T", "13"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"]}], "+", 
             RowBox[{
              FractionBox["1", "96"], " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27"}], "-", 
                RowBox[{"13805", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8750", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"ArcCot", "[", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "15790263474585600"}], " ", "T"}], "-", 
                  RowBox[{"31580526949171200", " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"15790263474585600", " ", 
                   SuperscriptBox["T", "5"]}], "-", 
                  RowBox[{"50474804206825404", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"440840804128172679", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"213682948452594824", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"973953944945787911", " ", 
                   SuperscriptBox["T", "6"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"1957998548777179104", " ", 
                   SuperscriptBox["T", "8"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"2129057783264721890", " ", 
                   SuperscriptBox["T", "10"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"1286513710042430240", " ", 
                   SuperscriptBox["T", "12"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"184021151358813390", " ", 
                   SuperscriptBox["T", "14"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"428726782182162420", " ", 
                   SuperscriptBox["T", "16"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"436299794279441235", " ", 
                   SuperscriptBox["T", "18"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"208380802736363400", " ", 
                   SuperscriptBox["T", "20"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"53900723685161925", " ", 
                   SuperscriptBox["T", "22"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"6488827642182600", " ", 
                   SuperscriptBox["T", "24"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"153955613611800", " ", 
                   SuperscriptBox["T", "26"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"ArcTan", "[", "T", "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"657927644774400", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "20270250"], "q", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"120392007545", "-", 
                RowBox[{"562066017662", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"69871519795", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"612586505412", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"ArcTan", "[", 
               FractionBox["T", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{"6321033999836778735", "+", 
                  RowBox[{"118945622481791903395", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"609680770311714938053", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"4156166669642287448655", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"15400293944828967941698", " ", 
                   SuperscriptBox["T", "8"]}], "-", 
                  RowBox[{"16701826313046693553450", " ", 
                   SuperscriptBox["T", "10"]}], "+", 
                  RowBox[{"4168043927496143687130", " ", 
                   SuperscriptBox["T", "12"]}], "+", 
                  RowBox[{"23592185266713644126098", " ", 
                   SuperscriptBox["T", "14"]}], "+", 
                  RowBox[{"17275817581569651809515", " ", 
                   SuperscriptBox["T", "16"]}], "+", 
                  RowBox[{"437846793018011663247", " ", 
                   SuperscriptBox["T", "18"]}], "-", 
                  RowBox[{"5163194177510618652975", " ", 
                   SuperscriptBox["T", "20"]}], "-", 
                  RowBox[{"2389860325998868597875", " ", 
                   SuperscriptBox["T", "22"]}], "-", 
                  RowBox[{"329564277472755897000", " ", 
                   SuperscriptBox["T", "24"]}], "+", 
                  RowBox[{"419351003185257000", " ", 
                   SuperscriptBox["T", "26"]}], "+", 
                  RowBox[{"9237336816708000", " ", 
                   SuperscriptBox["T", "28"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"ArcTan", "[", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"9868914671616000", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], "5"]}], ")"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"111546435", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "2", " ", "q", 
              " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"163112782855", "-", 
                RowBox[{"2098747085083", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"4976450306894", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"13009301623560", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"24436903907460", " ", 
                 SuperscriptBox["T", "8"]}], "-", 
                RowBox[{"32536510204596", " ", 
                 SuperscriptBox["T", "10"]}], "-", 
                RowBox[{"28687650548480", " ", 
                 SuperscriptBox["T", "12"]}], "-", 
                RowBox[{"13622744227840", " ", 
                 SuperscriptBox["T", "14"]}], "+", 
                RowBox[{"1451715911680", " ", 
                 SuperscriptBox["T", "16"]}], "+", 
                RowBox[{"7509977989120", " ", 
                 SuperscriptBox["T", "18"]}], "+", 
                RowBox[{"5804138921984", " ", 
                 SuperscriptBox["T", "20"]}], "+", 
                RowBox[{"2402484748288", " ", 
                 SuperscriptBox["T", "22"]}], "+", 
                RowBox[{"558706458624", " ", 
                 SuperscriptBox["T", "24"]}], "+", 
                RowBox[{"61656268800", " ", 
                 SuperscriptBox["T", "26"]}], "+", 
                RowBox[{"1384120320", " ", 
                 SuperscriptBox["T", "28"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "2560"], "3", " ", "\[ImaginaryI]", " ", "q", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1134741"}], "-", 
                RowBox[{"450391", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2394336", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1872150", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"108108", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "2560"], "3", " ", "\[ImaginaryI]", " ", "q", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1134741"}], "-", 
                RowBox[{"450391", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2394336", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1872150", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"108108", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8492864384946963"}], "+", 
                  RowBox[{
                  "172178412245589855", " ", "\[ImaginaryI]", " ", "T"}], "+", 
                  RowBox[{"1000839148073147852", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"3608872810463156740", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"8866883987743595590", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"17423439592095426918", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "5"]}], "+", 
                  RowBox[{"22077549823541766162", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"7778668169947881682", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "7"]}], "+", 
                  RowBox[{"21634018107831787868", " ", 
                   SuperscriptBox["T", "8"]}], "-", 
                  RowBox[{"43431587975953633540", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "9"]}], "-", 
                  RowBox[{"44657180180725529886", " ", 
                   SuperscriptBox["T", "10"]}], "+", 
                  RowBox[{"22125993248606834958", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "11"]}], "-", 
                  RowBox[{"11810254779426076050", " ", 
                   SuperscriptBox["T", "12"]}], "+", 
                  RowBox[{"29263326347879810802", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "13"]}], "+", 
                  RowBox[{"23939819570547579270", " ", 
                   SuperscriptBox["T", "14"]}], "-", 
                  RowBox[{"11141168230509193734", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "15"]}], "-", 
                  RowBox[{"541101115547251545", " ", 
                   SuperscriptBox["T", "16"]}], "-", 
                  RowBox[{"3814357981852864875", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "17"]}], "-", 
                  RowBox[{"2457287860053908310", " ", 
                   SuperscriptBox["T", "18"]}], "+", 
                  RowBox[{"497869908266766750", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "19"]}], "+", 
                  RowBox[{"3864018253953000", " ", 
                   SuperscriptBox["T", "20"]}], "-", 
                  RowBox[{"608584329604680", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "21"]}], "+", 
                  RowBox[{"102637075741200", " ", 
                   SuperscriptBox["T", "22"]}], "-", 
                  RowBox[{"20527415148240", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "23"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"29241228656640", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[ImaginaryI]", "+", "T"}], ")"}], "5"]}], ")"}]}],
              "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8492864384946963"}], "-", 
                  RowBox[{
                  "172178412245589855", " ", "\[ImaginaryI]", " ", "T"}], "+", 
                  RowBox[{"1000839148073147852", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"3608872810463156740", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"8866883987743595590", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"17423439592095426918", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "5"]}], "+", 
                  RowBox[{"22077549823541766162", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"7778668169947881682", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "7"]}], "+", 
                  RowBox[{"21634018107831787868", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"43431587975953633540", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "9"]}], "-", 
                  RowBox[{"44657180180725529886", " ", 
                   SuperscriptBox["T", "10"]}], "-", 
                  RowBox[{"22125993248606834958", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "11"]}], "-", 
                  RowBox[{"11810254779426076050", " ", 
                   SuperscriptBox["T", "12"]}], "-", 
                  RowBox[{"29263326347879810802", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "13"]}], "+", 
                  RowBox[{"23939819570547579270", " ", 
                   SuperscriptBox["T", "14"]}], "+", 
                  RowBox[{"11141168230509193734", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "15"]}], "-", 
                  RowBox[{"541101115547251545", " ", 
                   SuperscriptBox["T", "16"]}], "+", 
                  RowBox[{"3814357981852864875", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "17"]}], "-", 
                  RowBox[{"2457287860053908310", " ", 
                   SuperscriptBox["T", "18"]}], "-", 
                  RowBox[{"497869908266766750", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "19"]}], "+", 
                  RowBox[{"3864018253953000", " ", 
                   SuperscriptBox["T", "20"]}], "+", 
                  RowBox[{"608584329604680", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "21"]}], "+", 
                  RowBox[{"102637075741200", " ", 
                   SuperscriptBox["T", "22"]}], "+", 
                  RowBox[{"20527415148240", " ", "\[ImaginaryI]", " ", 
                   SuperscriptBox["T", "23"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"29241228656640", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], "+", "T"}], ")"}], "5"]}], 
               ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "111546435"], "8", " ", "q", " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48412474605"}], "-", 
                RowBox[{"100961733312", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"277135220736", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"372907223040", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"221657948160", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"27807768576", " ", 
                 SuperscriptBox["T", "10"]}], "+", 
                RowBox[{"121338068992", " ", 
                 SuperscriptBox["T", "12"]}], "+", 
                RowBox[{"67796729856", " ", 
                 SuperscriptBox["T", "14"]}], "+", 
                RowBox[{"13683916800", " ", 
                 SuperscriptBox["T", "16"]}], "+", 
                RowBox[{"346030080", " ", 
                 SuperscriptBox["T", "18"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]}]]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1673196525", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "q", " ", "T", 
              " ", 
              RowBox[{"(", 
               RowBox[{"2734987237155", "-", 
                RowBox[{"10518740887295", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"19117322888306", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"104157155376240", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"295584144355960", " ", 
                 SuperscriptBox["T", "8"]}], "-", 
                RowBox[{"476292956015320", " ", 
                 SuperscriptBox["T", "10"]}], "-", 
                RowBox[{"451919718972480", " ", 
                 SuperscriptBox["T", "12"]}], "-", 
                RowBox[{"220122411485696", " ", 
                 SuperscriptBox["T", "14"]}], "+", 
                RowBox[{"17995454583040", " ", 
                 SuperscriptBox["T", "16"]}], "+", 
                RowBox[{"112457965977600", " ", 
                 SuperscriptBox["T", "18"]}], "+", 
                RowBox[{"87062083829760", " ", 
                 SuperscriptBox["T", "20"]}], "+", 
                RowBox[{"36037271224320", " ", 
                 SuperscriptBox["T", "22"]}], "+", 
                RowBox[{"8380596879360", " ", 
                 SuperscriptBox["T", "24"]}], "+", 
                RowBox[{"924844032000", " ", 
                 SuperscriptBox["T", "26"]}], "+", 
                RowBox[{"20761804800", " ", 
                 SuperscriptBox["T", "28"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"50", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "T"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
             RowBox[{
              FractionBox["1", "384"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"348261", "-", 
                RowBox[{"798907", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"1388590", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1123605", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"997920", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "T"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"50", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "T"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
             RowBox[{
              FractionBox["1", "225225"], "8", " ", "q", " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65670105"}], "-", 
                RowBox[{"245882800", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"8231744", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"94957760", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"6451200", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"T", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "384"], " ", "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"348261", "-", 
                RowBox[{"798907", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"1388590", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1123605", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"997920", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "T"}], "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "10483200"], "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3658205099"}], "-", 
                RowBox[{"6177059905", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"378668570", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1971243540", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"122245200", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "10483200"], "\[ImaginaryI]", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3658205099"}], "-", 
                RowBox[{"6177059905", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"378668570", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1971243540", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"122245200", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"50", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"15", "-", 
                 RowBox[{"40", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"], "-", 
                 SqrtBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"Log", "[", "\[Alpha]", "]"}]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "6"]}]], "-", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"320", "+", 
                 RowBox[{"2281", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"5670", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"4711", " ", 
                  SuperscriptBox["T", "6"]}], "+", 
                 RowBox[{"3080", " ", 
                  SuperscriptBox["T", "8"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], 
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]], "+", 
             FractionBox[
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "q", " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{"320", "+", 
                 RowBox[{"2281", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"5670", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"4711", " ", 
                  SuperscriptBox["T", "6"]}], "+", 
                 RowBox[{"3080", " ", 
                  SuperscriptBox["T", "8"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"ArcSinh", "[", "T", "]"}]]}]}], "]"}]}], 
              RowBox[{"10", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]], "+", 
             RowBox[{
              FractionBox["21", "10"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "3"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"303", "-", 
                RowBox[{"1113", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"440", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["21", "10"], " ", "\[ImaginaryI]", " ", "q", " ", 
              SuperscriptBox["T", "3"], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}]], " ", 
              RowBox[{"(", 
               RowBox[{"303", "-", 
                RowBox[{"1113", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"440", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
             FractionBox[
              RowBox[{"128", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["T", "4"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 FractionBox[
                  RowBox[{"T", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                  RowBox[{"T", "-", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"483", "-", 
                 RowBox[{"7881", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"9424", " ", 
                  SuperscriptBox["T", "4"]}], "-", 
                 RowBox[{"1112", " ", 
                  SuperscriptBox["T", "6"]}]}], ")"}], " ", 
               SuperscriptBox["v", "10"], " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"2", " ", "T", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"11", "/", "2"}]]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"72", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "13"}], "+", 
              RowBox[{"216", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"264", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}], " ", 
            SuperscriptBox["v", "10"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"11", "/", "2"}]]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "46054935134208000"}], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"1429", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"1727", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"207", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["T", "8"]}], "+", 
                  RowBox[{"2137", " ", "T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"4103", " ", 
                   SuperscriptBox["T", "3"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"480", " ", 
                   SuperscriptBox["T", "5"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9981422181108389905692", " ", 
                   SuperscriptBox["T", "15"]}], "+", 
                  RowBox[{"592077692332240775913", " ", 
                   SuperscriptBox["T", "17"]}], "-", 
                  RowBox[{"1225359979154032649662", " ", 
                   SuperscriptBox["T", "19"]}], "-", 
                  RowBox[{"272863474871846282640", " ", 
                   SuperscriptBox["T", "21"]}], "+", 
                  RowBox[{"33635117545315035750", " ", 
                   SuperscriptBox["T", "23"]}], "+", 
                  RowBox[{"2472251815012604625", " ", 
                   SuperscriptBox["T", "25"]}], "-", 
                  RowBox[{"582465404831310000", " ", 
                   SuperscriptBox["T", "27"]}], "-", 
                  RowBox[{"113157376004673000", " ", 
                   SuperscriptBox["T", "29"]}], "-", 
                  RowBox[{"1105318443220992000", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"2763296108052480000", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"1657977664831488000", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"552659221610496000", " ", 
                   SuperscriptBox["T", "6"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"552659221610496000", " ", 
                   SuperscriptBox["T", "8"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"51072", " ", 
                   SuperscriptBox["T", "13"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "396688198671765251"}], "+", 
                    RowBox[{"43150857750000", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"2940", " ", 
                   SuperscriptBox["T", "11"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6013559649590408899"}], "+", 
                    RowBox[{"2875985798400000", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"1176", " ", 
                   SuperscriptBox["T", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2066369205389573443"}], "+", 
                    RowBox[{"9185307125280000", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["T", "7"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "162238971684094048329"}], "+", 
                    RowBox[{"199757950712320000", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["T", "9"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "232780596177275239783"}], "+", 
                    RowBox[{"439817777118720000", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}], 
                  "-", 
                  RowBox[{"25", " ", "T", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1063410531024993419"}], "+", 
                    RowBox[{"857773166874624000", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["T", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11488527182211582119"}], "+", 
                    RowBox[{"1316997525043200000", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"614065801789440", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "203797"}], "-", 
                  RowBox[{"10007050", " ", 
                   SuperscriptBox["T", "8"]}], "-", 
                  RowBox[{"5848952", " ", 
                   SuperscriptBox["T", "10"]}], "-", 
                  RowBox[{"1844864", " ", 
                   SuperscriptBox["T", "12"]}], "-", 
                  RowBox[{"242760", " ", 
                   SuperscriptBox["T", "14"]}], "-", 
                  RowBox[{"128834", " ", "T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"890530", " ", 
                   SuperscriptBox["T", "3"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"1932890", " ", 
                   SuperscriptBox["T", "5"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"2122490", " ", 
                   SuperscriptBox["T", "7"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"1323520", " ", 
                   SuperscriptBox["T", "9"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"425984", " ", 
                   SuperscriptBox["T", "11"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"53760", " ", 
                   SuperscriptBox["T", "13"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"24000", " ", 
                   SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"299761", "+", 
                    RowBox[{"58875", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}], "-", 
                    RowBox[{"174960", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1147399"}], "+", 
                    RowBox[{"22500", " ", 
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"]]}], "-", 
                    RowBox[{"171072", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"42120", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["T", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "350065"}], "+", 
                    RowBox[{"3456", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"138164805402624000", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.923740519678699*^9, 3.923740522964819*^9}, 
   3.925542307382311*^9},ExpressionUUID->"c4aa6ce5-4dda-4e79-b35c-\
2eb513591b98"]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["B term Forces", "Chapter",
 CellChangeTimes->{{3.9237405389556417`*^9, 
  3.923740567287189*^9}},ExpressionUUID->"b7f6f151-f582-4771-b246-\
582e9c121909"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "t"], 
  TraditionalForm]],ExpressionUUID->"a0cc2a3d-083b-4048-9a3c-9cfb9c954482"]], \
"Section",
 CellChangeTimes->{{3.923740571903277*^9, 
  3.923740573831892*^9}},ExpressionUUID->"9af3c56d-136d-486f-b641-\
56ab6a6ae844"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BFt", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "2"], " ", "T", " ", 
      SuperscriptBox["v", "5"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["T", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["v", "5"], " ", 
      SuperscriptBox["\[Epsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "T", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]]}], "+", 
        RowBox[{"ArcSinh", "[", "T", "]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["T", "2"], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["T", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["v", "5"], " ", 
      SuperscriptBox["\[Epsilon]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "T", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
        RowBox[{"3", " ", "T", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]]}]], 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox["v", "5"], " ", 
     SuperscriptBox["\[Epsilon]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"17", "-", 
          RowBox[{"41", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"58", " ", 
           SuperscriptBox["T", "4"]}]}], ")"}], " ", 
        RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
       RowBox[{"5", " ", "T", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["T", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["T", "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Epsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{"127", "+", 
              RowBox[{"179", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"52", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "30"}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"124", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
           RowBox[{"15", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "7"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "301"}], "-", 
             RowBox[{"449", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"100", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"137", "+", 
             RowBox[{"273", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"600", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"736", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1013"}], "-", 
             RowBox[{"742", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1216", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "81"}], "+", 
             RowBox[{"492", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"632", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"87", "+", 
           RowBox[{"300", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"1344", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"512", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"83", "-", 
              RowBox[{"4272", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"4032", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"512", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "213"}], "-", 
              RowBox[{"6360", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"5568", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"4864", " ", 
               SuperscriptBox["T", "6"]}], "+", 
              RowBox[{"1024", " ", 
               SuperscriptBox["T", "8"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1024", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"8222", "-", 
             RowBox[{"80127", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"13764", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"16512", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"1024", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "66861"}], " ", "T"}], "+", 
             RowBox[{"75516", " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"58824", " ", 
              SuperscriptBox["T", "5"]}], "+", 
             RowBox[{"9216", " ", 
              SuperscriptBox["T", "7"]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["T", "9"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"1789", "-", 
                RowBox[{"14028", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8832", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1024", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"1024", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "T"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"779727", "-", 
             RowBox[{"1367022", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1151184", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"126464", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"4096", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "35931"}], "+", 
             RowBox[{"582180", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"149840", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"501120", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"92160", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"16384", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14091"}], "-", 
                RowBox[{"110904", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"183648", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"111104", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"32768", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
             RowBox[{"960", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"95", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"100807", "-", 
             RowBox[{"927924", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"18096", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"99072", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"5120", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"2880", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "-", 
                RowBox[{"28", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"224", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "385"}], "+", 
              RowBox[{"688", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "311"}], "+", 
              RowBox[{"954", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "9"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"20885", "-", 
             RowBox[{"123774", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"21024", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"30080", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1023"}], "-", 
             RowBox[{"11712", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"53392", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"23168", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"9728", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"10359", "-", 
             RowBox[{"83210", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"14464", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2560", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"2880", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5977"}], "+", 
                RowBox[{"11846", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"7360", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3712", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"960", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "9"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1560"}], "+", 
             RowBox[{"9409", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2720", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"3", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"1137", "-", 
             RowBox[{"3234", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1024", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1021"}], "+", 
                RowBox[{"1440", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
             RowBox[{"320", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"5001", "+", 
           RowBox[{"22272", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"38400", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"114688", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"16384", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "13"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"32768", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32768", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "13"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"4899", "+", 
             RowBox[{"22080", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"524544", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"339968", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"32768", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11703"}], "-", 
             RowBox[{"39066", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"969984", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"315904", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"475136", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"65536", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"65536", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "13"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"18156", "+", 
             RowBox[{"3823461", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"10647552", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"2065152", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"1417216", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"65536", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"3", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"688797", "-", 
             RowBox[{"5574710", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"920320", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2188800", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"655360", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"131072", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"27329", "+", 
                RowBox[{"1583360", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"5693184", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2285568", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"196608", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
             RowBox[{"3840", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "-", 
                RowBox[{"522", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"576", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"65536", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"17", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "13"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "T"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "72008697"}], "+", 
             RowBox[{"221559966", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"96764544", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"40930304", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"9404416", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"262144", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4967901", "-", 
             RowBox[{"87936504", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"25953160", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"80020480", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"14376960", " ", 
              SuperscriptBox["T", "8"]}], "-", 
             RowBox[{"917504", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"1048576", " ", 
              SuperscriptBox["T", "12"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1202385"}], "+", 
                RowBox[{"495770", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"17506048", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"24160256", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"12353536", " ", 
                 SuperscriptBox["T", "8"]}], "+", 
                RowBox[{"2097152", " ", 
                 SuperscriptBox["T", "10"]}]}], ")"}]}], "+", 
             RowBox[{"3840", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"696", "-", 
                RowBox[{"5713", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"2224", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2929831"}], "+", 
             RowBox[{"71920254", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"103987712", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"26964480", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"8732672", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"327680", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"11520", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1569"}], "+", 
                RowBox[{"1458", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"448", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9248355174520283`*^9, 
  3.924835520294903*^9}},ExpressionUUID->"cc690395-0c58-4dc5-9eb0-\
efa9ee7893df"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "\[Phi]"], 
  TraditionalForm]],ExpressionUUID->"70f49d3e-956a-4239-9425-de9280975760"]], \
"Section",
 CellChangeTimes->{{3.923740571903277*^9, 
  3.923740580569992*^9}},ExpressionUUID->"d85dc0c1-661a-4431-a9de-\
25e97ef767bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BFphi", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"], " ", "T", " ", 
          SuperscriptBox["v", "4"], " ", "\[Epsilon]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]]}], "+", 
           RowBox[{"ArcSinh", "[", "T", "]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "4"]}]], 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "T", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{"3", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], "3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"41", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"58", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"5", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "4"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
          RowBox[{"36", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"90", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"64", "-", 
             RowBox[{"607", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"274", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "-", 
          RowBox[{"15", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"40", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"], " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}], " ", 
          SuperscriptBox["v", "6"], " ", "\[Epsilon]"}], 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Epsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "+", 
              RowBox[{"83", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"104", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "126"}], "+", 
              RowBox[{"297", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"248", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
           RowBox[{"5", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "87"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], "3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "173"}], "-", 
             RowBox[{"425", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"156", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "681"}], "+", 
             RowBox[{"1335", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3488", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1472", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3357"}], "+", 
             RowBox[{"650", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2432", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "217"}], "+", 
             RowBox[{"1644", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"824", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"512", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2501"}], "-", 
             RowBox[{"276", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2400", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1084"}], "+", 
             RowBox[{"1989", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"5037", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2396", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"6", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25155"}], "-", 
             RowBox[{"14551", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"32188", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"21584", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"28", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"792", "-", 
             RowBox[{"7161", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"2582", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2896", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{"15", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"1495", "-", 
             RowBox[{"2900", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"2536", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"704", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"], " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          SuperscriptBox["v", "8"], " ", "\[Epsilon]"}], 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"7", "/", "2"}]]}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"13", "-", 
              RowBox[{"104", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "53"}], "-", 
              RowBox[{"330", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"224", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], "3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13469"}], "-", 
             RowBox[{"2330", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"12304", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"6016", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5293"}], "+", 
             RowBox[{"41208", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"46672", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1472", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"9728", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1423"}], "+", 
             RowBox[{"5618", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3584", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"576", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1979"}], "-", 
                RowBox[{"246", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"9120", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"3712", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"960", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"2048", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "34195"}], "+", 
             RowBox[{"75748", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"222336", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"95488", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"179416", "-", 
             RowBox[{"1623557", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1684714", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"311232", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"508288", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{"15", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"57485", "-", 
             RowBox[{"81280", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"183408", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"43648", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"22016", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}], "+", 
          RowBox[{"5760", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"58", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13488"}], "+", 
             RowBox[{"33409", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"15650", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"12096", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"18048", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"4800", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "665495"}], "-", 
                RowBox[{"7074", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"752192", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"360576", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"2880", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], "3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"680", "-", 
             RowBox[{"3109", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1328", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5439"}], "-", 
             RowBox[{"802", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3968", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1536", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"163", "-", 
                RowBox[{"784", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"768", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
             RowBox[{"960", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"], " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"259", "+", 
            RowBox[{"912", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["T", "4"]}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["T", "6"]}]}], ")"}], " ", 
          SuperscriptBox["v", "10"], " ", "\[Epsilon]"}], 
         RowBox[{"4096", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4096", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"203", "+", 
              RowBox[{"704", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"2176", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"2048", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "653"}], "-", 
              RowBox[{"1688", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"7296", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"2560", " ", 
               SuperscriptBox["T", "6"]}], "+", 
              RowBox[{"4096", " ", 
               SuperscriptBox["T", "8"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8192", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], "3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1470", "+", 
             RowBox[{"35701", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"54352", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"32512", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"4096", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"3", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"4197", "-", 
             RowBox[{"53032", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"35808", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"8192", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"401", "+", 
                RowBox[{"3568", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"6912", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"4096", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
             RowBox[{"640", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"8192", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], "3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "T"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "952289"}], "+", 
             RowBox[{"747962", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1414720", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"406528", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"16384", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"91221", "-", 
             RowBox[{"954180", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"900560", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"161280", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"307200", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"65536", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "42723"}], "-", 
                RowBox[{"85032", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"14592", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"309248", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"131072", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
             RowBox[{"1920", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"30", "-", 
                RowBox[{"129", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "28641"}], "+", 
             RowBox[{"503852", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"266048", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"206336", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"20480", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"1920", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "219"}], "+", 
                RowBox[{"52", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"32768", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"17", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"5220704", "-", 
             RowBox[{"53305943", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"67880578", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"5371936", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"23015680", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"8898560", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "-", 
          RowBox[{"15", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"2107095", "-", 
             RowBox[{"2868020", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"8851376", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"4966656", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"117760", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"532480", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "4"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "75972"}], "+", 
             RowBox[{"914597", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1685000", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"13152", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"776704", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"141312", " ", 
              SuperscriptBox["T", "10"]}], "+", 
             RowBox[{"13440", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "291"}], "+", 
                RowBox[{"110", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"176", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15367895"}], "+", 
                RowBox[{"4468648", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"20889824", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"13013504", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"3176448", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
             RowBox[{"28800", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"29", "-", 
                RowBox[{"228", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "430875"}], "-", 
                RowBox[{"2039012", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"515264", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"5681664", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"2674688", " ", 
                 SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
             RowBox[{"3840", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{"161", "-", 
                RowBox[{"1032", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"224", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9246826408922453`*^9, 3.924682646061852*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4ae09c1b-33c8-45cb-8883-a23a4b97e139"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Forces", "Chapter",
 CellChangeTimes->{{3.923740592756661*^9, 
  3.923740593648876*^9}},ExpressionUUID->"527dd443-d539-4ddf-952f-\
e27b0ab95321"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "t"], 
  TraditionalForm]],ExpressionUUID->"7d2e6af3-fc0f-4ed3-85fe-d0cc85f7e609"]], \
"Section",
 CellChangeTimes->{{3.923740571903277*^9, 
  3.923740573831892*^9}},ExpressionUUID->"7065ad46-ef45-4bb6-82a6-\
ca407753c061"],

Cell[CellGroupData[{

Cell["Local terms", "Subsection",
 CellChangeTimes->{{3.924839284528101*^9, 
  3.92483928654354*^9}},ExpressionUUID->"29fc14cf-d02e-4ed7-a6b3-\
a9c6e0cb7615"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REGFtlocal", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["T", "2"]}]}], ")"}], " ", 
          SuperscriptBox["v", "8"], " ", 
          SuperscriptBox["\[Eta]", "3"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", "T", " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", 
           RowBox[{"432", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"309", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"50", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "12"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "87"}], "+", 
           RowBox[{"574", " ", 
            SuperscriptBox["T", "2"]}], "-", 
           RowBox[{"307", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "13"], " ", 
         SuperscriptBox["\[Eta]", "8"]}], 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "-", 
           RowBox[{"151", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"669", " ", 
            SuperscriptBox["T", "4"]}], "-", 
           RowBox[{"309", " ", 
            SuperscriptBox["T", "6"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["T", "8"]}]}], ")"}], " ", 
         SuperscriptBox["v", "14"], " ", 
         SuperscriptBox["\[Eta]", "9"]}], 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", 
              SuperscriptBox["T", "3"]}], ")"}]}], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "T"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["T", "3"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "12"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "131"}], "+", 
              RowBox[{"1408", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"727", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"254", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"399", " ", "T"}], "-", 
              RowBox[{"1468", " ", 
               SuperscriptBox["T", "3"]}], "+", 
              RowBox[{"627", " ", 
               SuperscriptBox["T", "5"]}], "-", 
              RowBox[{"26", " ", 
               SuperscriptBox["T", "7"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"240", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "14"], " ", 
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"961", "-", 
             RowBox[{"62387", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"249153", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"115513", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"15506", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}]}], "+", 
          RowBox[{"15", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3135"}], "+", 
             RowBox[{"15325", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"10423", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"775", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "192"], " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"192", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"55", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["T", "6"]}]}], ")"}], " ", 
             RowBox[{"ArcSinh", "[", "T", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "5"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]], "T", " ", 
           RowBox[{"(", 
            RowBox[{"1152", "-", 
             RowBox[{"2304", " ", "EulerGamma"}], "-", 
             RowBox[{"189", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"7936", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"768", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"8576", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1536", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"126", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"2304", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1536", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"384", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"1536", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"2304", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"1536", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3072", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "13"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"768", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "89"}], "+", 
             RowBox[{"1327", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1599", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"353", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "370176"}], "-", 
             RowBox[{"18432", " ", "EulerGamma"}], "+", 
             RowBox[{"16173", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"1487872", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"24576", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"14211", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"598528", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"6144", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"26856", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"123904", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"12288", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"3528", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"18432", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"24576", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"3072", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"12288", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"18432", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"24576", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"6144", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"12288", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", "T", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"34", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"41", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{"3", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"25", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["T", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "59"}], "+", 
              RowBox[{"46", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"62", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "229"}], "+", 
              RowBox[{"226", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{"13", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "12"], " ", 
        SuperscriptBox["\[Eta]", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"3193", "-", 
             RowBox[{"16696", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8397", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"566", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "147"}], "+", 
             RowBox[{"6882", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"17987", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"3272", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"568", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3337", "-", 
             RowBox[{"38224", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"19309", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"7170", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"360", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"576", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"576", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"37", "+", 
             RowBox[{"162", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"267", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"79360", "-", 
             RowBox[{"46848", " ", "EulerGamma"}], "-", 
             RowBox[{"3717", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"90368", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"13056", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"819", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"173312", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"33792", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"2898", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"46848", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"13056", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"33792", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"384", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "61"}], "-", 
                RowBox[{"17", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"1536", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "61"}], "-", 
                RowBox[{"17", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"46848", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"13056", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"33792", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9408"}], "+", 
             RowBox[{"2304", " ", "EulerGamma"}], "+", 
             RowBox[{"189", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"22656", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"16128", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1323", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"149056", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"12288", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1008", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"36608", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"6144", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"504", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"2304", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"16128", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"12288", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"384", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"1536", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"2304", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"16128", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"6144", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2400", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "14"], " ", 
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "590581"}], "+", 
             RowBox[{"2850707", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"2021217", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"336361", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"33106", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"225", " ", 
           RowBox[{"(", 
            RowBox[{"1843", "-", 
             RowBox[{"43855", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"81425", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"7733", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"6400", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"328", " ", 
              SuperscriptBox["T", "10"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"394671", "-", 
             RowBox[{"36480", " ", "EulerGamma"}], "+", 
             RowBox[{"9600", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"5267121", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"218880", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"57600", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8924731", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"449920", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"118400", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"7843491", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"97280", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"25600", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"1963586", " ", 
              SuperscriptBox["T", "8"]}], "-", 
             RowBox[{"97280", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"25600", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"9000", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"36480", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"218880", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"449920", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"97280", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"97280", " ", 
              SuperscriptBox["T", "8"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"6080", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "+", 
             RowBox[{"72960", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"437760", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"899840", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"194560", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"194560", " ", 
              SuperscriptBox["T", "8"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"36480", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"218880", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"449920", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"97280", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"97280", " ", 
              SuperscriptBox["T", "8"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"46080", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "13"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "80640"}], " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "295"}], "+", 
             RowBox[{"1715", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1029", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"143", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"374016", "+", 
             RowBox[{"129024", " ", "EulerGamma"}], "-", 
             RowBox[{"7101", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"10023168", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"774144", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"149931", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"20243200", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1591296", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"91296", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1605376", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"344064", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"210024", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"1280000", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"344064", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"38304", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"129024", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"774144", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"1591296", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"344064", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"344064", " ", 
              SuperscriptBox["T", "8"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"21504", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"86016", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"129024", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"774144", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"1591296", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"344064", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"344064", " ", 
              SuperscriptBox["T", "8"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"691200", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22853120"}], "-", 
                RowBox[{"7219200", " ", "EulerGamma"}], "+", 
                RowBox[{"1335915", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"115961856", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"4976640", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"2579445", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"61014528", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"11704320", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"2405160", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"6293504", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"9461760", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"1510200", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"7587840", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"4976640", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"12810240", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"10199040", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"15360", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "223"}], "+", 
                   RowBox[{"284", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], "-", 
                RowBox[{"61440", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "223"}], "+", 
                   RowBox[{"284", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "v", "]"}]}], "+", 
                RowBox[{"6850560", " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
                RowBox[{"4976640", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"10598400", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"8724480", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924839287521645*^9, 3.9248392979907*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ac269a1f-d9a1-420d-ac86-807ff29dfdd6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{" ", 
   SubscriptBox["\[Gamma]", "E"]}], 
  TraditionalForm]],ExpressionUUID->"492208a9-f613-4675-a9b5-445e8c5323bc"]], \
"Subsection",
 CellChangeTimes->{{3.9248413944060698`*^9, 3.9248414110105963`*^9}, {
  3.925532675536787*^9, 3.925532675626605*^9}, {3.925557482049116*^9, 
  3.925557482266634*^9}, {3.92720185339508*^9, 
  3.9272018533951683`*^9}},ExpressionUUID->"e06721ca-a3c1-441b-a2f6-\
0bc08947ae9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REGFtEulerGamma", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"], " ", "T", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "6"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", "T", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["v", "13"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "8"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"76", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["T", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["T", "4"]}]}], ")"}], " ", 
        SuperscriptBox["v", "14"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        SuperscriptBox["\[Eta]", "9"]}], 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "13"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "235"}], "+", 
             RowBox[{"308", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "61"}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"EulerGamma", "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925543352257143*^9, 3.9255433541990023`*^9}, 
   3.925557484353592*^9},ExpressionUUID->"2084f4ae-bfbe-457d-bd7f-\
d5648dc7aa51"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integral", "Subsection",
 CellChangeTimes->{
  3.9248414196303883`*^9},ExpressionUUID->"87f55b3b-0bad-4ee6-ab78-\
7809cdb5730e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REGFtLog", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Epsilon]", "5"], " ", 
       SuperscriptBox["\[Eta]", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"76", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"24", "-", 
              RowBox[{"228", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"100", " ", 
               SuperscriptBox["T", "4"]}], "-", 
              RowBox[{"55", " ", "T", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], "+", 
              RowBox[{"50", " ", 
               SuperscriptBox["T", "3"], " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["v", "14"]}], 
           RowBox[{"45", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]]}], "+", 
         FractionBox[
          RowBox[{"76", " ", 
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]}]], "+", 
         FractionBox[
          RowBox[{"76", " ", 
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]}]], "+", 
         FractionBox[
          RowBox[{"76", " ", 
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox["v", "14"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], "]"}]}], 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"9", "/", "2"}]]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", "T"}], "-", 
                RowBox[{"22", " ", 
                 SuperscriptBox["T", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["T", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "6"]}], "+", 
                   RowBox[{"89", " ", "T", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                   RowBox[{"55", " ", 
                    SuperscriptBox["T", "3"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "5"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"]}]}], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"28", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]], "+", 
            RowBox[{
             RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"114", " ", 
                    SuperscriptBox["T", "2"]}], "-", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["T", "4"]}], "+", 
                    RowBox[{"3", " ", "T", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "3"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                  SuperscriptBox["v", "11"]}], 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                   RowBox[{"9", "/", "2"}]]}]]}], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "11"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "11"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                 RowBox[{"T", "-", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "93"}], " ", "T"}], "+", 
                RowBox[{"92", " ", 
                 SuperscriptBox["T", "3"]}], "-", 
                RowBox[{"20", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"55", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"]}], 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"15", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]}]]}], 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"52", "-", 
                  RowBox[{"884", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"814", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"122", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"1222", " ", "T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"3133", " ", 
                   SuperscriptBox["T", "3"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"122", " ", 
                   SuperscriptBox["T", "5"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["v", "13"]}], "+", 
            FractionBox[
             RowBox[{"14", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"48", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                SuperscriptBox["T", "4"]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "259"}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
            RowBox[{
             RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"813", "-", 
                    RowBox[{"7764", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"3428", " ", 
                    SuperscriptBox["T", "4"]}], "-", 
                    RowBox[{"630", " ", "T", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                    RowBox[{"1110", " ", 
                    SuperscriptBox["T", "3"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                  SuperscriptBox["v", "13"]}], 
                 RowBox[{"15", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                   RowBox[{"9", "/", "2"}]]}]]}], "+", 
               FractionBox[
                RowBox[{"14", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "13"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]], "+", 
               FractionBox[
                RowBox[{"14", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "13"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"58", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "13"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                 RowBox[{"T", "-", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.925543361768936*^9, 3.925543362610285*^9}, {
  3.9255581006533203`*^9, 
  3.925558124674543*^9}},ExpressionUUID->"90b02f0b-a136-46d7-9a3d-\
3f8c699f3fff"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "\[Phi]"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"61c3029d-287c-444a-84cf-a9c3ef24b899"]], \
"Section",
 CellChangeTimes->{{3.923740571903277*^9, 
  3.923740580569992*^9}},ExpressionUUID->"2b79320b-c6fd-4e81-ad01-\
f70b1d722c52"],

Cell[CellGroupData[{

Cell["Local terms", "Subsection",
 CellChangeTimes->{{3.924839284528101*^9, 
  3.92483928654354*^9}},ExpressionUUID->"110d8cbe-4ebc-49e8-b4f7-\
e13e3f5238c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REGFphilocal", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["\[Eta]", "3"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", "T", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["T", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", 
           RowBox[{"202", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"131", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "75"}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["T", "4"]}]}], ")"}], " ", 
         SuperscriptBox["v", "10"], " ", 
         SuperscriptBox["\[Eta]", "8"]}], 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "-", 
           RowBox[{"789", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"1569", " ", 
            SuperscriptBox["T", "4"]}], "+", 
           RowBox[{"405", " ", 
            SuperscriptBox["T", "6"]}]}], ")"}], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Eta]", "9"]}], 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", 
              SuperscriptBox["T", "3"]}], ")"}]}], "-", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19", " ", "T"}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["T", "3"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "9"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "101"}], "+", 
              RowBox[{"378", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"199", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{"93", "-", 
              RowBox[{"114", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"73", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"80", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "11"], " ", 
         SuperscriptBox["\[Eta]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"157", "-", 
              RowBox[{"13599", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"17251", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"2447", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1873"}], "+", 
              RowBox[{"3411", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"47", " ", 
               SuperscriptBox["T", "4"]}], "+", 
              RowBox[{"381", " ", 
               SuperscriptBox["T", "6"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}], " ", 
             RowBox[{"ArcSinh", "[", "T", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], "4"]]}], "-", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"7", "/", "2"}]]], "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "320"}], "+", 
             RowBox[{"256", " ", "EulerGamma"}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"256", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"256", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"512", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"256", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3840", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"960", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "61"}], "+", 
             RowBox[{"389", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"55", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"71", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "128512"}], "-", 
             RowBox[{"76800", " ", "EulerGamma"}], "+", 
             RowBox[{"11565", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"47104", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"153600", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"14805", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"471552", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"230400", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"3240", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"76800", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"153600", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"230400", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"38400", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"153600", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"76800", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"153600", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"230400", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}]}], "+", 
           RowBox[{"10", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]], 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "T", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["T", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"14", " ", 
               SuperscriptBox["T", "2"]}], "-", 
              RowBox[{"19", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{"6", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["T", "2"]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}]], 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"128", " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"139", " ", 
            SuperscriptBox["T", "4"]}], "-", 
           RowBox[{"2", " ", "T", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "121"}], "+", 
              RowBox[{"89", " ", 
               SuperscriptBox["T", "2"]}]}], ")"}], " ", 
            RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["T", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "9"], " ", 
        SuperscriptBox["\[Eta]", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"113", "-", 
             RowBox[{"250", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"141", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{"27", "-", 
             RowBox[{"90", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"457", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"164", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2089"}], "+", 
             RowBox[{"7642", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3851", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"360", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2496"}], "+", 
             RowBox[{"1280", " ", "EulerGamma"}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1280", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1280", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1280", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"640", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"2560", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"1280", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"1280", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1376", "-", 
             RowBox[{"256", " ", "EulerGamma"}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"4992", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"768", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"63", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"4320", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1024", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"256", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1024", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"512", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"256", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"1024", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2400", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "87843"}], "+", 
             RowBox[{"192721", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"19789", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"13807", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"75", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2431"}], "+", 
             RowBox[{"34921", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"27301", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1593", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"228", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"319751", "-", 
             RowBox[{"36480", " ", "EulerGamma"}], "+", 
             RowBox[{"9600", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"2408077", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"72960", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"19200", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"112393", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"255360", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"67200", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1015379", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"145920", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"38400", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"9000", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"36480", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"72960", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"255360", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"145920", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"18240", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "+", 
             RowBox[{"72960", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"145920", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"510720", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"291840", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"36480", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"72960", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"255360", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"145920", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"11520", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5760", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "215"}], "+", 
             RowBox[{"845", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"369", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"37312", "+", 
             RowBox[{"168960", " ", "EulerGamma"}], "-", 
             RowBox[{"4005", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"503744", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1259520", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"32985", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3045696", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"875520", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"19710", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1942848", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"552960", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"17280", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"168960", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"1259520", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"875520", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"552960", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"7680", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"82", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"57", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"30720", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"82", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"57", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"168960", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"1259520", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"875520", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"552960", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"34560", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "57344"}], "-", 
                RowBox[{"371712", " ", "EulerGamma"}], "+", 
                RowBox[{"31653", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"1113088", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"546816", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"28341", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"2382848", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"918528", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"3312", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"371712", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"546816", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"918528", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"1536", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "121"}], "+", 
                   RowBox[{"178", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"299", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], "-", 
                RowBox[{"6144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "121"}], "+", 
                   RowBox[{"178", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"299", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "v", "]"}]}], "+", 
                RowBox[{"371712", " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"546816", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"918528", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "5"]}]]}], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "5"], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"75", " ", "T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"5", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], "6"]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "7"], " ", 
        SuperscriptBox["\[Eta]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"631", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "249"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"241", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"546", "-", 
             RowBox[{"3705", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"3378", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"873", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "+", 
          RowBox[{"5", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "129"}], "+", 
             RowBox[{"253", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "6"], " ", 
        SuperscriptBox["\[Eta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"59", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "85"}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"107", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "9"], " ", 
        SuperscriptBox["\[Eta]", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1322", "-", 
             RowBox[{"5211", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"24328", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"9925", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"5", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"1809", "-", 
             RowBox[{"614", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"6907", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1060", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"5032", "-", 
             RowBox[{"20401", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"12638", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"195", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"1800", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16343"}], " ", "T"}], "+", 
             RowBox[{"34934", " ", 
              SuperscriptBox["T", "3"]}], "-", 
             RowBox[{"16763", " ", 
              SuperscriptBox["T", "5"]}], "+", 
             RowBox[{"360", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "128"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"47", "-", 
             RowBox[{"453", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"135", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"205", " ", 
              SuperscriptBox["T", "6"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{"T", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"38304", "-", 
             RowBox[{"19200", " ", "EulerGamma"}], "-", 
             RowBox[{"1575", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"32896", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"19200", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"1575", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2784", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"19200", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"19200", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"9600", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "+", 
             RowBox[{"38400", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"19200", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"19200", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"6368", "-", 
             RowBox[{"1536", " ", "EulerGamma"}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"27392", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"5888", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"483", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"25568", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"7424", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"609", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"1536", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"5888", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"7424", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"23", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"512", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"23", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"1536", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"5888", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"7424", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"42656", "-", 
             RowBox[{"3840", " ", "EulerGamma"}], "-", 
             RowBox[{"315", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"23936", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"1280", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"46112", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"5120", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"420", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"3840", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1280", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"5120", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"640", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"2560", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"3840", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"1280", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"5120", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"23040", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3840", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"133", "+", 
             RowBox[{"1756", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"13482", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"3500", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"1325", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3610304"}], "+", 
             RowBox[{"4024320", " ", "EulerGamma"}], "-", 
             RowBox[{"34200", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"30153408", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"33408000", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"712665", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"61576128", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"20828160", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"45495", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"55131584", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"16604160", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"792360", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"2073600", " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"4024320", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"33408000", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"20828160", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"16604160", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"7680", " ", 
              RowBox[{"(", 
               RowBox[{"262", "-", 
                RowBox[{"2175", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"1356", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"1081", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"8048640", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"66816000", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"41656320", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"33208320", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"4024320", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"33408000", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"20828160", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"16604160", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"45", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "493760"}], "+", 
             RowBox[{"384000", " ", "EulerGamma"}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"1405760", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"460800", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"19575", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"3438016", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"783360", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"3510", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"73664", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"61440", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"15840", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"384000", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"460800", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"783360", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"61440", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"7680", " ", 
              RowBox[{"(", 
               RowBox[{"25", "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "-", 
             RowBox[{"30720", " ", 
              RowBox[{"(", 
               RowBox[{"25", "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"384000", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"460800", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
             RowBox[{"783360", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"61440", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"23040", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"43456", "-", 
                RowBox[{"826368", " ", "EulerGamma"}], "+", 
                RowBox[{"55737", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"3886528", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"1357824", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"29889", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"6034112", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"2184192", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"25848", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"107712", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"826368", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"1357824", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"2184192", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"1536", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "269"}], "+", 
                   RowBox[{"442", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"711", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], "-", 
                RowBox[{"6144", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "269"}], "+", 
                   RowBox[{"442", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"711", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "v", "]"}]}], "+", 
                RowBox[{"826368", " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"1357824", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"2184192", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1440", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "112898"}], "+", 
             RowBox[{"1957691", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"2155189", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"79243", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"62455", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], "-", 
          RowBox[{"45", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "29045"}], "+", 
             RowBox[{"179395", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"110367", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"37955", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"8580", " ", 
              SuperscriptBox["T", "8"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["T", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1054088", "-", 
             RowBox[{"133760", " ", "EulerGamma"}], "+", 
             RowBox[{"35200", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"5908347", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"364800", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"96000", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "2"]}], "-", 
             RowBox[{"5262063", " ", 
              SuperscriptBox["T", "4"]}], "+", 
             RowBox[{"1130880", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"297600", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "4"]}], "-", 
             RowBox[{"4721893", " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"632320", " ", "EulerGamma", " ", 
              SuperscriptBox["T", "6"]}], "-", 
             RowBox[{"166400", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["T", "6"]}], "+", 
             RowBox[{"175095", " ", 
              SuperscriptBox["T", "8"]}], "+", 
             RowBox[{"37800", " ", "T", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "-", 
             RowBox[{"133760", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"364800", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1130880", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"632320", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"6080", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"52", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], "+", 
             RowBox[{"267520", " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"729600", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"2261760", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "-", 
             RowBox[{"1264640", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "v", "]"}]}], "+", 
             RowBox[{"133760", " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"364800", " ", 
              SuperscriptBox["T", "2"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"1130880", " ", 
              SuperscriptBox["T", "4"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
             RowBox[{"632320", " ", 
              SuperscriptBox["T", "6"], " ", 
              RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1800", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"147", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"ArcTan", "[", "T", "]"}]}], "+", 
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{"3359487", "-", 
                RowBox[{"109440", " ", "EulerGamma"}], "+", 
                RowBox[{"28800", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"5790221", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"72960", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"19200", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"380383", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"182400", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"48000", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "4"]}], "-", 
                RowBox[{"1597955", " ", 
                 SuperscriptBox["T", "6"]}], "+", 
                RowBox[{"145920", " ", "EulerGamma", " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"38400", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["T", "6"]}], "-", 
                RowBox[{"109440", " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "-", 
                RowBox[{"72960", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"182400", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"145920", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], "+", 
                RowBox[{"18240", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], "-", 
                RowBox[{"72960", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", "v", "]"}]}], "+", 
                RowBox[{"109440", " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "+", 
                RowBox[{"72960", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"182400", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}], "-", 
                RowBox[{"145920", " ", 
                 SuperscriptBox["T", "6"], " ", 
                 RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924839287521645*^9, 3.9248392979907*^9}, {
   3.924839349024569*^9, 3.924839350879385*^9}, {3.9248395485676603`*^9, 
   3.924839548983625*^9}, 3.924840030431303*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"04778f55-0228-4ba2-8c17-8b6278e05fa2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{" ", 
   SubscriptBox["\[Gamma]", "E"]}], 
  TraditionalForm]],ExpressionUUID->"d23e06f3-3b2b-4f9f-b493-29e682a9b8d6"]], \
"Subsection",
 CellChangeTimes->{{3.9248413944060698`*^9, 3.9248414110105963`*^9}, {
  3.925532675536787*^9, 3.925532675626605*^9}, {3.925557573405876*^9, 
  3.925557573680417*^9}, {3.927201846236264*^9, 
  3.9272018477758293`*^9}},ExpressionUUID->"ead17e5c-974b-4005-94f4-\
a3b8ef5dddaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REGFphiEulerGamma", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["q", "2"], " ", "T", " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        SuperscriptBox["\[Eta]", "6"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["q", "2"], " ", "T", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        SuperscriptBox["\[Eta]", "8"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"76", " ", 
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["T", "2"]}]}], ")"}], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "9"]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]]}], "+", 
          RowBox[{"ArcSinh", "[", "T", "]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["T", "2"], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"76", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "11"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        SuperscriptBox["\[Eta]", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "10"], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        SuperscriptBox["\[Eta]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"T", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "121"}], "+", 
             RowBox[{"299", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"93", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["T", "4"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["T", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["v", "8"], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        SuperscriptBox["\[Eta]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           RowBox[{"(", 
            RowBox[{"T", "+", 
             SuperscriptBox["T", "3"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["T", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
          RowBox[{"5", " ", "T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["T", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["T", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]], "2", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["v", "10"], " ", 
       SuperscriptBox["\[Epsilon]", "5"], " ", 
       SuperscriptBox["\[Eta]", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "269"}], "+", 
            RowBox[{"442", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"711", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SuperscriptBox["T", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"262", "-", 
            RowBox[{"2437", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"1081", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          RowBox[{"ArcSinh", "[", "T", "]"}]}], "+", 
         RowBox[{"45", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"25", "-", 
            RowBox[{"55", " ", 
             SuperscriptBox["T", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["T", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{"EulerGamma", "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["v", "3"], " ", "\[Epsilon]"}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925543352257143*^9, 3.9255433783656*^9}, 
   3.925557631540702*^9},ExpressionUUID->"46ab3ebf-075a-4b02-b5b9-\
beb3718c6431"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integral", "Subsection",
 CellChangeTimes->{
  3.9248414196303883`*^9},ExpressionUUID->"2582b3fb-1205-457b-923c-\
ab5b2f8a9846"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REGFphiLog", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Eta]", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"525", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"7", "/", "2"}]]}]], "76", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["T", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "176"}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"224", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["T", "8"]}], "+", 
               RowBox[{"279", " ", "T", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"326", " ", 
                SuperscriptBox["T", "3"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"200", " ", 
                SuperscriptBox["T", "5"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["T", "7"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
             SuperscriptBox["v", "11"]}], "+", 
            FractionBox[
             RowBox[{"76", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"76", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"76", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"45", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]}]]}], "76", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "T"}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["T", "3"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["T", "5"]}], "-", 
               RowBox[{"72", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"299", " ", 
                SuperscriptBox["T", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["T", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
             SuperscriptBox["v", "11"]}], "-", 
            FractionBox[
             RowBox[{"76", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"76", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"73", "-", 
                RowBox[{"404", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             RowBox[{"45", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{"76", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
            RowBox[{
             RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"76", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "432"}], " ", "T"}], "+", 
                   RowBox[{"711", " ", 
                    SuperscriptBox["T", "3"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["T", "5"]}], "+", 
                   RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                   RowBox[{"155", " ", 
                    SuperscriptBox["T", "2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["T", "4"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                 SuperscriptBox["v", "11"]}], 
                RowBox[{"45", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                  RowBox[{"9", "/", "2"}]]}]], "-", 
               FractionBox[
                RowBox[{"76", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "11"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]], "-", 
               FractionBox[
                RowBox[{"76", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "11"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"304", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "11"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                 RowBox[{"T", "-", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]}]]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "17"}], " ", "T"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "3"]}], "-", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "T"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["T", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"56", " ", "T", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["T", "3"], " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
               SuperscriptBox["v", "8"]}], 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"7", "/", "2"}]]}]]}], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["T", "2"]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]], "+", 
            RowBox[{
             RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"86", " ", 
                    SuperscriptBox["T", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "4"]}], "-", 
                   RowBox[{"22", " ", "T", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["T", "3"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"]}], 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                  RowBox[{"7", "/", "2"}]]}]], "+", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"7", "/", "2"}]]], "+", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"7", "/", "2"}]]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                 RowBox[{"T", "-", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"20", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"20", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"37", "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", 
                  RowBox[{"63", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                    RowBox[{"9", "/", "2"}]]}]]}], "2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "11739"}], " ", "T"}], "+", 
                  RowBox[{"38262", " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"2268", " ", 
                   SuperscriptBox["T", "5"]}], "-", 
                  RowBox[{"6216", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"8550", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"6644", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"14848", " ", 
                   SuperscriptBox["T", "6"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"28032", " ", 
                   SuperscriptBox["T", "8"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"17920", " ", 
                   SuperscriptBox["T", "10"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"4096", " ", 
                   SuperscriptBox["T", "12"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"]}], "+", 
               FractionBox[
                RowBox[{"20", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]], "+", 
               FractionBox[
                RowBox[{"20", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2712"}], "-", 
               RowBox[{"2665", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"210", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}], " ", 
             SuperscriptBox["v", "8"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "T"}], "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"2712", "+", 
               RowBox[{"2665", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"210", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}], " ", 
             SuperscriptBox["v", "8"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "T"}], "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"2712", "+", 
               RowBox[{"2665", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"210", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}], " ", 
             SuperscriptBox["v", "8"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2712"}], "-", 
               RowBox[{"2665", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"210", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}], " ", 
             SuperscriptBox["v", "8"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], "4", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "64"}], " ", "T"}], "+", 
               RowBox[{"332", " ", 
                SuperscriptBox["T", "3"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["T", "5"]}], "+", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox["T", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["T", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
             SuperscriptBox["v", "8"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{"T", "+", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], 
                RowBox[{"T", "-", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"83", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"2", " ", "T", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]}]], "+", 
            RowBox[{
             RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                   RowBox[{"9", "/", "2"}]]}]], "2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"242", "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "T"}], "+", 
                  
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"124", "-", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"118", " ", 
                   SuperscriptBox["T", "5"]}], "-", 
                  RowBox[{"90", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"350", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"82", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"]}], "+", 
               RowBox[{
                FractionBox["1", "252"], " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "53427"}], "-", 
                  RowBox[{"51065", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"4410", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"], " ", 
                RowBox[{"ArcTan", "[", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}], "-", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], "4"]], "-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"63", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "4"]}]], 
                RowBox[{"4", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "420"}], "-", 
                   RowBox[{"3879", " ", 
                    SuperscriptBox["T", "2"]}], "-", 
                   RowBox[{"1094", " ", 
                    SuperscriptBox["T", "4"]}], "+", 
                   RowBox[{"3712", " ", 
                    SuperscriptBox["T", "6"]}], "+", 
                   RowBox[{"7008", " ", 
                    SuperscriptBox["T", "8"]}], "+", 
                   RowBox[{"4480", " ", 
                    SuperscriptBox["T", "10"]}], "+", 
                   RowBox[{"1024", " ", 
                    SuperscriptBox["T", "12"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}]}], "+", 
               RowBox[{
                FractionBox["256", "63"], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "21"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"], "+", 
                  RowBox[{"T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], "+", 
               RowBox[{
                FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2712"}], "-", 
                  RowBox[{"2665", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "T"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
               RowBox[{
                FractionBox["1", "24"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"2712", "+", 
                  RowBox[{"2665", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "T"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
               RowBox[{
                FractionBox["25", "504"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"141", "+", 
                  RowBox[{"196", " ", 
                   SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
               RowBox[{
                FractionBox["25", "504"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"141", "+", 
                  RowBox[{"196", " ", 
                   SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                SuperscriptBox["v", "8"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
               FractionBox[
                RowBox[{"20", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   FractionBox[
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                    RowBox[{"T", "-", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]], "+", 
               FractionBox[
                RowBox[{"80", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "8"], " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", "T", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"80", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "8"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"2", " ", "T", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], "2", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["v", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{"23", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["T", "5"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["T", "7"]}], "-", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["T", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"24", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                SuperscriptBox["T", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["T", "6"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["T", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"213", "+", 
                  RowBox[{"332", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"1440", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"T", " ", 
                RowBox[{"(", 
                 RowBox[{"363", "-", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"1080", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"371", " ", "T"}], "-", 
                RowBox[{"1519", " ", 
                 SuperscriptBox["T", "3"]}], "+", 
                RowBox[{"70", " ", 
                 SuperscriptBox["T", "5"]}], "+", 
                RowBox[{"20", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "-", 
                RowBox[{"510", " ", 
                 SuperscriptBox["T", "2"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], "+", 
                RowBox[{"70", " ", 
                 SuperscriptBox["T", "4"], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"]}], 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"ArcSinh", "[", "T", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"7", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "T"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"9", "/", "2"}]]}]], 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "136"}], "+", 
               RowBox[{"582", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"312", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"406", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"2004", " ", "T", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"8802", " ", 
                SuperscriptBox["T", "3"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"286", " ", 
                SuperscriptBox["T", "5"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"87", "-", 
                  RowBox[{"951", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"572", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"]}], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"93", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                SuperscriptBox["T", "4"]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"ArcTan", "[", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "3"]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"511", "-", 
                RowBox[{"803", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"51", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"139", "-", 
                RowBox[{"37", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"34", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "+", 
            RowBox[{
             RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 RowBox[{"15", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                   RowBox[{"9", "/", "2"}]]}]], 
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"881", "-", 
                   RowBox[{"9153", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"4866", " ", 
                    SuperscriptBox["T", "4"]}], "-", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["T", "6"]}], "-", 
                   RowBox[{"26", " ", "T", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                   RowBox[{"1102", " ", 
                    SuperscriptBox["T", "3"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                   RowBox[{"184", " ", 
                    SuperscriptBox["T", "5"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"]}]}], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"93", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"93", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"9", "/", "2"}]]]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"87", "-", 
                RowBox[{"951", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"572", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                 RowBox[{"T", "-", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"25", "-", 
                RowBox[{"55", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              SuperscriptBox[
               RowBox[{"ArcSinh", "[", "T", "]"}], "3"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"5341", "-", 
                RowBox[{"12343", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"796", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", "2", "]"}]}], 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{"2344", "-", 
                   RowBox[{"5752", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"199", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
                RowBox[{"45", " ", "\[Pi]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["T", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "6"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], "]"}]}], 
             RowBox[{"15", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]}]], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ArcSinh", "[", "T", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", 
                 RowBox[{"45045", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                   RowBox[{"11", "/", "2"}]]}]], 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "135546411"}], " ", "T"}], "+", 
                  RowBox[{"596987391", " ", 
                   SuperscriptBox["T", "3"]}], "-", 
                  RowBox[{"241411170", " ", 
                   SuperscriptBox["T", "5"]}], "-", 
                  RowBox[{"612612", " ", 
                   SuperscriptBox["T", "7"]}], "-", 
                  RowBox[{"31399368", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"74760354", " ", 
                   SuperscriptBox["T", "2"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"256172898", " ", 
                   SuperscriptBox["T", "4"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"632059316", " ", 
                   SuperscriptBox["T", "6"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"1905389440", " ", 
                   SuperscriptBox["T", "8"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"2292152192", " ", 
                   SuperscriptBox["T", "10"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"1300924928", " ", 
                   SuperscriptBox["T", "12"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"238243840", " ", 
                   SuperscriptBox["T", "14"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"71802880", " ", 
                   SuperscriptBox["T", "16"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"27033600", " ", 
                   SuperscriptBox["T", "18"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"]}], "+", 
               FractionBox[
                RowBox[{"30", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "-", 
                   RowBox[{"55", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"11", "/", "2"}]]], "+", 
               FractionBox[
                RowBox[{"30", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "-", 
                   RowBox[{"55", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"11", "/", "2"}]]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"6", " ", "\[Pi]", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"], "-", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], 
                RowBox[{"T", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                  RowBox[{"3", "/", "2"}]]}]], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]], "+", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"T", "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 SuperscriptBox["T", "2"]}]]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"48", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["v", "10"], " ", 
                  RowBox[{"ArcTan", "[", 
                   FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "T"}]}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                  RowBox[{"5", "/", "2"}]]]}], "+", 
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                  RowBox[{"7", "/", "2"}]]], "12", " ", 
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"6", " ", "T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["T", "3"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                   RowBox[{"ArcTanh", "[", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "T"}], 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"24", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"5", "/", "2"}]]], "+", 
               FractionBox[
                RowBox[{"24", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"], "-", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                   RowBox[{"T", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                    RowBox[{"3", "/", "2"}]]}]], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"5", "/", "2"}]]]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "3840"], "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"5812326", "+", 
               RowBox[{"8165993", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"1428021", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"3695874", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"16632", " ", 
                SuperscriptBox["T", "8"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "3840"], "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"5812326", "+", 
               RowBox[{"8165993", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"1428021", " ", 
                SuperscriptBox["T", "4"]}], "-", 
               RowBox[{"3695874", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"16632", " ", 
                SuperscriptBox["T", "8"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"-", 
                  RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
            FractionBox[
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                   RowBox[{"ArcTan", "[", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}]]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                  RowBox[{"ArcTan", "[", 
                   RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]], "+", 
            FractionBox[
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"-", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"ArcTan", "[", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}]]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"6", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"ArcTan", "[", 
                   RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}]]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]], "+", 
            RowBox[{
             FractionBox["25", "96"], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3975"}], "+", 
               RowBox[{"1918", " ", 
                SuperscriptBox["T", "2"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"T", "-", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2712"}], "-", 
               RowBox[{"2665", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"210", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "T"}], "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "32"], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"31317", "-", 
               RowBox[{"17760", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"140", " ", 
                SuperscriptBox["T", "4"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "T"}], "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"3840", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "\[ImaginaryI]",
              " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"3436686", "+", 
               RowBox[{"17592737", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"51977507", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"60525144", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"19807268", " ", 
                SuperscriptBox["T", "8"]}], "-", 
               RowBox[{"17590807", " ", 
                SuperscriptBox["T", "10"]}], "-", 
               RowBox[{"16128525", " ", 
                SuperscriptBox["T", "12"]}], "-", 
               RowBox[{"3629346", " ", 
                SuperscriptBox["T", "14"]}], "+", 
               RowBox[{"16632", " ", 
                SuperscriptBox["T", "16"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"3840", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], "4"]}]], "\[ImaginaryI]",
              " ", 
             SuperscriptBox["q", "2"], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{"3436686", "+", 
               RowBox[{"17592737", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"51977507", " ", 
                SuperscriptBox["T", "4"]}], "+", 
               RowBox[{"60525144", " ", 
                SuperscriptBox["T", "6"]}], "+", 
               RowBox[{"19807268", " ", 
                SuperscriptBox["T", "8"]}], "-", 
               RowBox[{"17590807", " ", 
                SuperscriptBox["T", "10"]}], "-", 
               RowBox[{"16128525", " ", 
                SuperscriptBox["T", "12"]}], "-", 
               RowBox[{"3629346", " ", 
                SuperscriptBox["T", "14"]}], "+", 
               RowBox[{"16632", " ", 
                SuperscriptBox["T", "16"]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"11", "/", "2"}]]}]], "2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2288"}], " ", "T"}], "+", 
               RowBox[{"25988", " ", 
                SuperscriptBox["T", "3"]}], "-", 
               RowBox[{"17060", " ", 
                SuperscriptBox["T", "5"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["T", "7"]}], "+", 
               RowBox[{"171", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"1287", " ", 
                SuperscriptBox["T", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"408", " ", 
                SuperscriptBox["T", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["T", "6"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{"T", "+", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}], 
                RowBox[{"T", "-", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"48", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"2", " ", "T", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], "4"]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"15", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"11", "/", "2"}]]}]], 
             RowBox[{"8", " ", 
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "572"}], "+", 
                RowBox[{"6497", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"4265", " ", 
                 SuperscriptBox["T", "4"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["T", "6"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"T", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"2", " ", "T", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}]}], "+", 
            RowBox[{
             RowBox[{"ArcSinh", "[", "T", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", 
                  RowBox[{"15", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                    RowBox[{"11", "/", "2"}]]}]]}], 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"90", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "T", " ", 
                   RowBox[{"(", 
                    RowBox[{"807", "-", 
                    RowBox[{"1879", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"212", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2253", " ", "T"}], "-", 
                    RowBox[{"7071", " ", 
                    SuperscriptBox["T", "3"]}], "-", 
                    RowBox[{"8091", " ", 
                    SuperscriptBox["T", "5"]}], "+", 
                    RowBox[{"1233", " ", 
                    SuperscriptBox["T", "7"]}], "-", 
                    RowBox[{"3053", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                    RowBox[{"32256", " ", 
                    SuperscriptBox["T", "2"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                    RowBox[{"19874", " ", 
                    SuperscriptBox["T", "4"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                    RowBox[{"557", " ", 
                    SuperscriptBox["T", "6"], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"]}], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"5765760", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], 
                   RowBox[{"9", "/", "2"}]]}]], 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "138378240"}], "+", 
                  RowBox[{"415134720", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"276756480", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"8991555753", " ", "T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"51243733736", " ", 
                   SuperscriptBox["T", "3"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"144838924211", " ", 
                   SuperscriptBox["T", "5"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"162939236802", " ", 
                   SuperscriptBox["T", "7"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"45508463159", " ", 
                   SuperscriptBox["T", "9"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"56453644156", " ", 
                   SuperscriptBox["T", "11"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"47778202395", " ", 
                   SuperscriptBox["T", "13"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "-", 
                  RowBox[{"10546743438", " ", 
                   SuperscriptBox["T", "15"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "+", 
                  RowBox[{"49945896", " ", 
                   SuperscriptBox["T", "17"], " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"ArcTan", "[", 
                 RowBox[{"T", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], "]"}]}], "+", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["q", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1009", "-", 
                   RowBox[{"8695", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"2698", " ", 
                    SuperscriptBox["T", "4"]}], "+", 
                   RowBox[{"117", " ", 
                    SuperscriptBox["T", "6"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"Log", "[", "2", "]"}]}], 
                RowBox[{"15", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "+", 
               RowBox[{
                FractionBox["1", "3840"], "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"5812326", "+", 
                  RowBox[{"8165993", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"1428021", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"3695874", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"16632", " ", 
                   SuperscriptBox["T", "8"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
               RowBox[{
                FractionBox["1", "3840"], "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"5812326", "+", 
                  RowBox[{"8165993", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"1428021", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"3695874", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"16632", " ", 
                   SuperscriptBox["T", "8"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    RowBox[{"ArcSinh", "[", "T", "]"}]}]]}]}], "]"}]}], "-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"45045", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}], ")"}], "5"]}]], "2", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2390388", "+", 
                  RowBox[{"43503543", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"23705427", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"158167982", " ", 
                   SuperscriptBox["T", "6"]}], "-", 
                  RowBox[{"476347360", " ", 
                   SuperscriptBox["T", "8"]}], "-", 
                  RowBox[{"573038048", " ", 
                   SuperscriptBox["T", "10"]}], "-", 
                  RowBox[{"325231232", " ", 
                   SuperscriptBox["T", "12"]}], "-", 
                  RowBox[{"59560960", " ", 
                   SuperscriptBox["T", "14"]}], "+", 
                  RowBox[{"17950720", " ", 
                   SuperscriptBox["T", "16"]}], "+", 
                  RowBox[{"6758400", " ", 
                   SuperscriptBox["T", "18"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], "]"}]}], "+", 
               RowBox[{
                FractionBox["25", "96"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3975"}], "+", 
                  RowBox[{"1918", " ", 
                   SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "T"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], "-", 
               RowBox[{
                FractionBox["25", "96"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3975"}], "+", 
                  RowBox[{"1918", " ", 
                   SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "T"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], "+", 
               RowBox[{
                FractionBox["1", "45045"], "128", " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"141141", "+", 
                  RowBox[{"165324", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"1498080", " ", 
                   SuperscriptBox["T", "4"]}], "-", 
                  RowBox[{"495040", " ", 
                   SuperscriptBox["T", "6"]}], "+", 
                  RowBox[{"211200", " ", 
                   SuperscriptBox["T", "8"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"], "+", 
                  RowBox[{"T", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}], "]"}]}], "-", 
               RowBox[{
                FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2712"}], "-", 
                  RowBox[{"2665", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "T"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
               RowBox[{
                FractionBox["1", "48"], " ", "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2712"}], "-", 
                  RowBox[{"2665", " ", 
                   SuperscriptBox["T", "2"]}], "+", 
                  RowBox[{"210", " ", 
                   SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "T"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "-", 
               RowBox[{
                FractionBox["1", "2306304"], "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"10994019", "-", 
                  RowBox[{"545931491", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"150594444", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"70436520", " ", 
                   SuperscriptBox["T", "6"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
               RowBox[{
                FractionBox["1", "2306304"], "\[ImaginaryI]", " ", 
                SuperscriptBox["q", "2"], " ", "T", " ", 
                RowBox[{"(", 
                 RowBox[{"10994019", "-", 
                  RowBox[{"545931491", " ", 
                   SuperscriptBox["T", "2"]}], "-", 
                  RowBox[{"150594444", " ", 
                   SuperscriptBox["T", "4"]}], "+", 
                  RowBox[{"70436520", " ", 
                   SuperscriptBox["T", "6"]}]}], ")"}], " ", 
                SuperscriptBox["v", "10"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}], "]"}]}], "+", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{"99", "+", 
                   RowBox[{"37", " ", 
                    SuperscriptBox["T", "2"]}], "-", 
                   RowBox[{"188", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   FractionBox[
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], 
                    RowBox[{"T", "-", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"11", "/", "2"}]]], "+", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["q", "2"], " ", "T", " ", 
                 RowBox[{"(", 
                  RowBox[{"177", "-", 
                   RowBox[{"479", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"100", " ", 
                    SuperscriptBox["T", "4"]}]}], ")"}], " ", 
                 SuperscriptBox["v", "10"], " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", "T", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], 
                 RowBox[{"11", "/", "2"}]]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"2", " ", "T", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"48", " ", 
              SuperscriptBox["q", "2"], " ", "T", " ", 
              RowBox[{"(", 
               RowBox[{"27", "-", 
                RowBox[{"79", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["T", "4"]}]}], ")"}], " ", 
              SuperscriptBox["v", "10"], " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", "T", " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]}], ")"}]}]}]}], "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["T", "2"]}], ")"}], 
              RowBox[{"11", "/", "2"}]]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"45", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}], ")"}], 
                RowBox[{"11", "/", "2"}]]}]], 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["v", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1363", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["T", "7"]}], "-", 
               RowBox[{"228", " ", 
                SuperscriptBox["T", "9"]}], "-", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"196", "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "700"}], "+", 
                  RowBox[{"143", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["T", "2"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{"107", "-", 
                  RowBox[{"34", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                SuperscriptBox["T", "4"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"24", " ", 
                RowBox[{"(", 
                 RowBox[{"233", "+", 
                  SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
                SuperscriptBox["T", "6"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "-", 
               RowBox[{"228", " ", 
                SuperscriptBox["T", "8"], " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  SuperscriptBox["T", "2"]}]]}], "+", 
               RowBox[{"540", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["T", "2"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["T", "2"]}]}], ")"}], " ", 
                RowBox[{"ArcTanh", "[", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "T"}], 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    SuperscriptBox["T", "2"]}]]], "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["T", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18273"}], "+", 
                  RowBox[{"6497", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"43110", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["T", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "68343"}], "-", 
                  RowBox[{"17060", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"36000", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"T", " ", 
                RowBox[{"(", 
                 RowBox[{"3657", "-", 
                  RowBox[{"2288", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"63720", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.925543361768936*^9, 3.925543386939727*^9}, {
  3.9255582277274847`*^9, 
  3.9255582289132547`*^9}},ExpressionUUID->"a88f171f-82b0-414c-bc73-\
3fa5c626d47c"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{808, 676},
WindowMargins->{{Automatic, 34}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ccb69c2a-db63-4fd2-8891-006e006b112f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 98, "Title",ExpressionUUID->"7b002c03-d89e-433d-9fb9-e6e32a131b69"],
Cell[CellGroupData[{
Cell[764, 29, 155, 3, 69, "Chapter",ExpressionUUID->"f7a316dc-9003-42b4-84d8-acd14a78aa71"],
Cell[922, 34, 837, 27, 120, "Text",ExpressionUUID->"bfd513b6-a020-4e47-9cfd-daf2a4ad7406"]
}, Closed]],
Cell[CellGroupData[{
Cell[1796, 66, 161, 3, 58, "Chapter",ExpressionUUID->"4316bff0-7d26-4e26-a421-cab8ae4730bf"],
Cell[1960, 71, 51504, 1385, 3107, "Input",ExpressionUUID->"571a7c25-9509-4c7f-9b34-46b3413e096c"]
}, Closed]],
Cell[CellGroupData[{
Cell[53501, 1461, 164, 3, 58, "Chapter",ExpressionUUID->"bf9f2412-c6be-402a-aa23-caa26c2e43c2"],
Cell[CellGroupData[{
Cell[53690, 1468, 154, 3, 67, "Section",ExpressionUUID->"4b4ac31c-915f-45d5-888a-1496d5c29982"],
Cell[53847, 1473, 160828, 4145, 11149, "Input",ExpressionUUID->"42b6da46-9f61-4e9d-afee-23e1500b6650"]
}, Closed]],
Cell[CellGroupData[{
Cell[214712, 5623, 157, 3, 53, "Section",ExpressionUUID->"9e49fb33-86a0-4713-acfb-5d47ed062c44"],
Cell[CellGroupData[{
Cell[214894, 5630, 459, 10, 54, "Subsection",ExpressionUUID->"dd290b50-e903-476f-a521-bb5c74ed4b99"],
Cell[215356, 5642, 8153, 234, 541, "Input",ExpressionUUID->"c1aa725f-1405-4d14-8efc-50772abe1946"]
}, Closed]],
Cell[CellGroupData[{
Cell[223546, 5881, 158, 3, 38, "Subsection",ExpressionUUID->"b1e5e179-e416-4e4e-ad20-4c9a2351da2b"],
Cell[223707, 5886, 194732, 4636, 13112, "Input",ExpressionUUID->"c4aa6ce5-4dda-4e79-b35c-2eb513591b98"]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[418500, 10529, 160, 3, 58, "Chapter",ExpressionUUID->"b7f6f151-f582-4771-b246-582e9c121909"],
Cell[CellGroupData[{
Cell[418685, 10536, 281, 7, 68, "Section",ExpressionUUID->"9af3c56d-136d-486f-b641-56ab6a6ae844"],
Cell[418969, 10545, 36568, 1002, 2344, "Input",ExpressionUUID->"cc690395-0c58-4dc5-9eb0-efa9ee7893df"]
}, Closed]],
Cell[CellGroupData[{
Cell[455574, 11552, 286, 7, 56, "Section",ExpressionUUID->"d85dc0c1-661a-4431-a9de-25e97ef767bc"],
Cell[455863, 11561, 43340, 1164, 2794, "Input",ExpressionUUID->"4ae09c1b-33c8-45cb-8883-a23a4b97e139"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[499252, 12731, 151, 3, 58, "Chapter",ExpressionUUID->"527dd443-d539-4ddf-952f-e27b0ab95321"],
Cell[CellGroupData[{
Cell[499428, 12738, 281, 7, 68, "Section",ExpressionUUID->"7065ad46-ef45-4bb6-82a6-ca407753c061"],
Cell[CellGroupData[{
Cell[499734, 12749, 158, 3, 54, "Subsection",ExpressionUUID->"29fc14cf-d02e-4ed7-a6b3-a9c6e0cb7615"],
Cell[499895, 12754, 47345, 1203, 2663, "Input",ExpressionUUID->"ac269a1f-d9a1-420d-ac86-807ff29dfdd6"]
}, Closed]],
Cell[CellGroupData[{
Cell[547277, 13962, 459, 10, 38, "Subsection",ExpressionUUID->"e06721ca-a3c1-441b-a2f6-0bc08947ae9d"],
Cell[547739, 13974, 4316, 126, 255, "Input",ExpressionUUID->"2084f4ae-bfbe-457d-bd7f-d5648dc7aa51"]
}, Closed]],
Cell[CellGroupData[{
Cell[552092, 14105, 134, 3, 38, "Subsection",ExpressionUUID->"87f55b3b-0bad-4ee6-ab78-7809cdb5730e"],
Cell[552229, 14110, 24827, 634, 1626, "Input",ExpressionUUID->"90b02f0b-a136-46d7-9a3d-3f8c699f3fff"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[577105, 14750, 316, 8, 56, "Section",ExpressionUUID->"2b79320b-c6fd-4e81-ad01-f70b1d722c52"],
Cell[CellGroupData[{
Cell[577446, 14762, 158, 3, 54, "Subsection",ExpressionUUID->"110d8cbe-4ebc-49e8-b4f7-e13e3f5238c5"],
Cell[577607, 14767, 77931, 1958, 4322, "Input",ExpressionUUID->"04778f55-0228-4ba2-8c17-8b6278e05fa2"]
}, Closed]],
Cell[CellGroupData[{
Cell[655575, 16730, 460, 10, 38, "Subsection",ExpressionUUID->"ead17e5c-974b-4005-94f4-a3b8ef5dddaf"],
Cell[656038, 16742, 7541, 218, 498, "Input",ExpressionUUID->"46ab3ebf-075a-4b02-b5b9-beb3718c6431"]
}, Closed]],
Cell[CellGroupData[{
Cell[663616, 16965, 134, 3, 38, "Subsection",ExpressionUUID->"2582b3fb-1205-457b-923c-ab5b2f8a9846"],
Cell[663753, 16970, 112145, 2731, 7089, "Input",ExpressionUUID->"a88f171f-82b0-414c-bc73-3fa5c626d47c"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


